Revised Radii of Kepler Stars and Planets Using Gaia Data Release 2

One bottleneck for the exploitation of data from the $Kepler$ mission for stellar astrophysics and exoplanet research has been the lack of precise radii and evolutionary states for most of the observed stars. We report revised radii of 177,911 $Kepler$ stars derived by combining parallaxes from $Gaia$ Data Release 2 with the DR25 $Kepler$ Stellar Properties Catalog. The median radius precision is $\approx$ 8%, a typical improvement by a factor of 4-5 over previous estimates for typical $Kepler$ stars. We find that $\approx$ 67% ($\approx$ 120,000) of all $Kepler$ targets are main-sequence stars, $\approx$ 21% ($\approx$ 37,000) are subgiants, and $\approx$ 12% ($\approx$ 21,000) are red giants, demonstrating that subgiant contamination is less severe than some previous estimates and that Kepler targets are mostly main-sequence stars. Using the revised stellar radii, we recalculate the radii for 2123 confirmed and 1922 candidate exoplanets. We confirm the presence of a gap in the radius distribution of small, close-in planets, but find that the gap is mostly limited to incident fluxes $>$ 200$F_\oplus$ and its location may be at a slightly larger radius (closer to $\approx$ 2$R_\oplus$) when compared to previous results. Further, we find several confirmed exoplanets occupying a previously-described "hot super-Earth desert" at high irradiance, show the relation between gas-giant planet radius and incident flux, and establish a bona-fide sample of eight confirmed planets and 30 planet candidates with $R_{\mathrm{p}}$ $<$ 2$R_\oplus$ in circumstellar "habitable zones" (incident fluxes between 0.25--1.50 $F_\oplus$). The results presented here demonstrate the potential for transformative characterization of stellar and exoplanet populations using $Gaia$ data.

==> anc/DR2PapTable2.txt <==
KIC&kepoi_name&gaia_prad&gaia_prad_errp&gaia_prad_errm&gaia_insol&gaia_insol_errp&gaia_insol_errm&AO_Binary_Flag\\
10797460&K00752.01&2.316&0.156&0.134&104.641&8.011&7.367&0\\
10797460&K00752.02&2.898&0.955&0.207&10.186&0.780&0.717&0\\
10854555&K00755.01&2.308&0.410&0.230&652.435&55.222&50.242&0\\
10872983&K00756.01&4.600&0.721&0.334&122.778&14.831&13.014&0\\
10872983&K00756.02&3.268&0.341&0.337&457.318&55.241&48.473&0\\
10872983&K00756.03&1.874&0.510&0.217&863.776&104.338&91.555&0\\
10910878&K00757.01&4.879&0.284&0.260&21.637&1.680&1.541&1\\
10910878&K00757.02&3.272&0.207&0.180&6.162&0.478&0.439&1\\
10910878&K00757.03&2.245&0.150&0.125&76.217&5.917&5.428&1\\
11446443&K00001.01&14.186&0.602&0.570&903.864&20.395&20.041&1\\
10666592&K00002.01&16.416&0.699&0.663&4353.408&95.909&93.804&0\\
6922244&K00010.01&15.789&0.697&0.659&1444.881&46.995&45.419&0\\
10526549&K00746.01&2.544&0.307&0.181&44.090&1.692&1.625&0\\
10583066&K00747.01&2.708&0.224&0.210&45.528&2.494&2.346&0\\
10601284&K00749.01&2.470&0.159&0.136&180.513&13.462&12.379&0\\
10601284&K00749.02&1.644&0.113&0.101&270.402&20.165&18.544&0\\
10601284&K00749.03&1.261&0.109&0.082&103.645&7.729&7.108&0\\
10662202&K00750.01&3.348&0.174&0.611&23.824&1.511&1.412&0\\
10662202&K00750.02&1.332&0.069&0.201&166.248&10.546&9.852&0\\
10662202&K00750.03&1.647&0.328&0.306&40.642&2.578&2.409&0\\
10682541&K00751.01&2.777&0.486&0.310&167.979&14.005&12.771&0\\
11460018&K00769.01&2.662&0.232&0.231&331.438&30.429&27.475&0\\
11507101&K00773.01&2.644&0.137&0.186&16.360&1.010&0.946&0\\
10987985&K00758.01&2.604&0.314&0.379&20.719&1.065&1.009&0\\
11018648&K00759.01&3.303&0.180&0.154&11.816&0.604&0.570&0\\
11018648&K00759.02&2.085&0.613&0.141&2.976&0.152&0.143&0\\
11138155&K00760.01&11.806&0.721&0.663&334.316&29.302&26.638&0\\
11153539&K00762.01&2.545&0.226&0.222&575.644&51.441&46.354&0\\
9579641&K00115.01&2.802&0.121&0.242&341.809&9.159&8.904&0\\
9579641&K00115.02&1.710&0.082&0.258&236.167&6.328&6.152&0\\
9579641&K00115.03&0.522&0.032&0.067&625.166&16.752&16.286&0\\
11304958&K00764.01&11.406&1.170&1.062&71.817&10.284&8.666&0\\
11391957&K00765.01&2.310&0.196&0.169&77.619&4.241&3.989&0\\
11403044&K00766.01&5.345&0.708&0.555&826.765&140.371&116.325&0\\
11414511&K00767.01&12.274&0.635&0.569&528.223&28.382&26.704&0\\
12110942&K00786.01&2.475&0.232&0.200&706.620&65.247&58.881&0\\
12366084&K00787.01&3.505&0.215&0.226&410.583&37.069&33.468&0\\
12366084&K00787.02&4.258&0.259&0.767&116.524&10.520&9.498&0\\
12366084&K00787.03&1.004&0.067&0.120&6033.296&544.704&491.792&0\\
12404086&K00788.01&3.141&0.432&0.273&14.151&0.655&0.621&0\\
8395660&K00116.01&2.737&0.129&0.322&96.905&3.154&3.044&0\\
8395660&K00116.02&2.969&0.131&0.370&20.294&0.661&0.638&0\\
8395660&K00116.04&1.360&0.069&0.309&45.357&1.476&1.425&0\\
8395660&K00116.03&0.823&0.299&0.058&277.216&9.024&8.709&0\\
11754553&K00775.01&2.018&0.124&0.093&8.550&0.250&0.243&0\\
11754553&K00775.02&2.176&0.128&0.099&22.720&0.663&0.647&0\\
11754553&K00775.03&2.012&0.130&0.111&2.945&0.086&0.084&0\\
11812062&K00776.01&5.941&0.517&0.463&253.456&16.928&15.715&0\\
11818800&K00777.01&21.754&1349.107&3.867&94.840&12.472&10.630&0\\
11853255&K00778.01&2.313&0.106&0.396&146.511&4.503&4.381&0\\
11918099&K00780.01&2.323&0.129&0.121&308.547&16.779&15.848&0\\
11918099&K00780.02&19.320&4147.686&16.919&68.058&3.701&3.496&0\\
11923270&K00781.01&3.144&0.333&0.219&8.241&0.848&0.779&0\\
11960862&K00782.01&8.746&0.899&0.743&683.274&80.987&70.267&0\\
12020329&K00783.01&10.790&0.958&0.967&562.455&56.349&49.891&0\\
12066335&K00784.01&2.029&0.085&0.067&6.267&0.644&0.593&0\\
12066335&K00784.02&2.002&0.302&0.118&14.879&1.530&1.407&0\\
12070811&K00785.01&2.819&0.231&0.455&56.002&4.088&3.778&0\\
3246984&K00799.01&52.534&828.046&8.668&3572.922&521.946&436.985&1\\
3342970&K00800.01&3.524&0.280&0.246&1007.716&130.025&112.541&0\\
3342970&K00800.02&3.753&0.299&0.263&273.304&35.264&30.522&0\\
12470844&K00790.01&2.742&0.232&0.200&85.131&4.968&4.667&0\\
12470844&K00790.02&2.497&0.225&0.197&6.195&0.362&0.340&0\\
12644822&K00791.01&14.789&1.375&1.282&306.102&34.768&30.370&0\\
2713049&K00794.01&1.992&0.122&0.115&702.281&49.602&45.840&0\\
3114167&K00795.01&5.751&0.642&0.772&445.117&52.934&46.087&0\\
4139816&K00812.02&2.415&0.399&0.110&6.074&0.634&0.581&0\\
4139816&K00812.03&2.251&0.111&0.082&1.998&0.209&0.191&0\\
4139816&K00812.04&1.478&0.267&0.116&21.307&2.226&2.039&0\\
4139816&K00812.01&2.496&0.255&0.091&66.327&6.928&6.346&0\\
4275191&K00813.01&10.083&0.936&0.893&458.912&51.740&45.681&1\\
4476123&K00814.01&3.120&0.288&0.282&35.337&3.662&3.248&1\\
3351888&K00801.01&8.544&0.484&0.452&1137.124&88.996&81.358&1\\
3453214&K00802.01&14.317&0.939&0.947&44.829&4.632&4.103&0\\
3641726&K00804.01&2.797&0.239&0.209&92.435&5.781&5.412&0\\
3832474&K00806.01&8.581&0.617&0.471&1.962&0.151&0.139&0\\
3832474&K00806.02&11.747&0.661&0.627&6.217&0.478&0.439&0\\
3832474&K00806.03&1.841&0.125&0.171&16.379&1.259&1.157&0\\
3935914&K00809.01&14.290&1.303&1.175&2132.903&230.179&203.847&0\\
3940418&K00810.01&2.251&0.186&0.159&118.543&5.336&5.099&0\\
4049131&K00811.01&3.263&0.261&0.239&15.648&0.761&0.726&0\\
5358241&K00829.01&3.225&0.237&0.209&60.997&6.692&5.895&0\\
5358241&K00829.02&2.861&0.222&0.659&144.852&15.891&13.999&0\\
5358241&K00829.03&4.163&0.459&0.710&23.176&2.543&2.240&0\\
10875245&K00117.02&1.775&0.307&0.090&659.649&17.309&16.919&0\\
10875245&K00117.01&3.006&0.144&0.128&151.942&3.987&3.897&0\\
10875245&K00117.04&1.102&0.195&0.101&346.107&9.082&8.877&0\\
10875245&K00117.03&1.592&0.079&0.071&1175.382&30.842&30.147&0\\
5358624&K00830.01&11.061&0.549&0.519&195.088&10.853&10.212&0\\
4544670&K00815.01&16.007&116.727&2.022&71.412&12.542&10.104&0\\
4664847&K00816.01&5.803&0.708&0.574&225.701&35.957&29.987&1\\
4725681&K00817.01&2.102&0.072&0.124&3.802&0.388&0.357&0\\
4725681&K00817.02&2.127&0.410&0.396&15.632&1.595&1.468&0\\
4913852&K00818.01&2.320&0.377&0.117&12.995&1.339&1.232&0\\
5021899&K00821.01&2.866&0.261&0.234&28.504&2.415&2.208&0\\
5115978&K00823.01&142.545&49.320&71.133&13358.539&2056.749&1705.084&0\\
5164255&K00824.01&11.231&0.831&0.821&31.641&3.891&3.396&0\\
5252423&K00825.01&2.221&0.140&0.109&60.642&2.836&2.686&0\\
5252423&K00825.02&1.539&0.100&0.091&124.961&5.845&5.535&0\\
5272878&K00826.01&2.706&0.457&0.213&206.438&14.164&13.114&0\\
5651104&K00840.01&12.523&0.992&0.914&499.064&29.505&27.576&1\\
5792202&K00841.01&4.652&0.314&0.517&28.681&2.915&2.609&1\\
5792202&K00841.02&6.056&0.399&0.404&11.067&1.125&1.007&1\\
5792202&K00841.03&2.040&0.496&0.182&89.343&9.081&8.128&1\\
5436502&K00834.01&9.304&0.576&0.534&98.461&9.109&8.177&0\\
5436502&K00834.02&3.615&0.245&0.213&213.480&19.751&17.730&0\\
5436502&K00834.03&2.734&0.187&0.170&592.298&54.798&49.192&0\\
5436502&K00834.04&1.905&0.407&0.204&2500.588&231.349&207.679&0\\
5436502&K00834.05&3.150&0.224&0.236&35.869&3.319&2.979&0\\
5456651&K00835.01&2.396&0.148&0.117&34.746&1.863&1.761&0\\
5456651&K00835.02&2.410&0.484&0.243&4.315&0.231&0.219&0\\
5531576&K00837.01&2.195&0.129&0.129&59.838&3.745&3.494&0\\
5531576&K00837.02&1.447&0.109&0.085&142.736&8.933&8.333&0\\
6291653&K00850.01&9.908&0.814&0.751&88.906&6.442&5.938&0\\
6392727&K00851.01&6.273&0.560&0.497&373.108&35.240&31.537&0\\
6422070&K00852.01&3.119&0.269&0.618&514.124&45.894&41.503&0\\
6428700&K00853.01&2.488&0.229&0.346&43.768&2.141&2.034&0\\
6428700&K00853.02&2.488&0.124&0.707&20.498&1.003&0.952&0\\
5881688&K00843.01&6.531&0.609&0.527&607.525&56.126&50.519&0\\
6022556&K00844.01&4.629&0.290&0.261&472.236&41.777&37.744&0\\
6032497&K00845.01&6.064&0.674&0.737&172.557&20.374&17.768&0\\
6061119&K00846.01&31.928&3.632&3.160&118.272&20.865&16.775&0\\
6191521&K00847.01&8.368&0.640&0.527&12.071&1.084&0.977&0\\
3531558&K00118.01&2.464&0.294&0.178&72.749&2.006&1.956&0\\
6276477&K00849.01&2.307&0.195&0.165&75.623&3.508&3.336&0\\
6863998&K00867.01&3.372&0.266&0.520&28.216&1.353&1.287&0\\
6867155&K00868.01&11.324&0.500&0.476&0.337&0.010&0.010&0\\
6948054&K00869.01&2.587&0.172&0.143&77.749&6.150&5.642&0\\
6948054&K00869.02&3.058&0.202&0.169&9.492&0.751&0.689&0\\
6948054&K00869.03&2.338&0.535&0.176&25.152&1.990&1.825&0\\
6948054&K00869.04&1.708&0.127&0.096&240.151&18.996&17.428&0\\
6435936&K00854.01&2.207&0.111&0.088&0.900&0.093&0.086&0\\
6522242&K00855.01&13.945&1.100&0.998&15.010&0.868&0.816&0\\
6526710&K00856.01&33.519&3.931&3.409&123.188&22.766&18.258&0\\
6587280&K00857.01&2.468&0.121&0.136&115.505&4.839&4.632&0\\
6587280&K00857.02&2.284&0.391&0.605&21.720&0.910&0.871&0\\
6685526&K00861.01&1.251&0.074&0.063&336.673&10.809&10.439&0\\
6784235&K00863.01&2.983&0.275&0.243&684.765&69.912&62.242&0\\
6849310&K00864.01&2.947&0.183&0.166&242.471&20.300&18.478&0\\
6849310&K00864.02&2.549&0.157&0.165&31.267&2.618&2.383&0\\
6849310&K00864.03&2.533&0.234&0.486&81.574&6.830&6.217&0\\
6862328&K00865.01&7.642&0.416&0.388&3.096&0.214&0.200&0\\
7366258&K00880.01&3.590&0.208&0.183&19.558&1.326&1.234&0\\
7366258&K00880.02&5.067&0.279&0.259&8.035&0.545&0.507&0\\
7366258&K00880.03&2.229&0.126&0.117&144.337&9.789&9.104&0\\
7366258&K00880.04&1.712&0.358&0.098&484.351&32.850&30.551&0\\
7373451&K00881.01&3.082&0.209&0.181&15.801&1.467&1.320&0\\
7373451&K00881.02&4.553&0.494&0.483&0.662&0.061&0.055&0\\
6949607&K00870.01&1.971&0.097&0.088&62.577&2.110&2.048&0\\
6949607&K00870.02&1.879&0.100&0.082&35.898&1.210&1.175&0\\
11869052&K00120.01&4.750&0.391&1.132&280.958&20.938&19.156&1\\
7109675&K00872.01&7.357&0.361&0.387&10.900&0.562&0.531&0\\
7109675&K00872.02&1.712&0.089&0.114&92.346&4.758&4.500&0\\
7118364&K00873.01&2.961&0.190&0.164&710.872&53.435&49.142&0\\
7134976&K00874.01&2.164&0.332&0.137&141.613&6.015&5.772&0\\
7134976&K00874.02&1.430&0.079&0.091&43.208&1.835&1.761&0\\
7135852&K00875.01&3.784&0.294&0.233&63.674&6.703&6.153&0\\
7287995&K00877.01&2.368&0.106&0.118&39.950&1.070&1.038&0\\
7287995&K00877.02&2.219&0.106&0.107&15.620&0.418&0.406&0\\
7287995&K00877.03&1.441&0.357&0.151&7.507&0.201&0.195&0\\
7303253&K00878.01&3.427&0.276&0.721&15.569&0.706&0.677&0\\
5094751&K00123.01&2.636&0.123&0.275&432.328&11.923&11.615&0\\
5094751&K00123.02&2.581&0.122&0.114&88.921&2.452&2.389&0\\
7678434&K00892.01&2.671&0.383&0.155&42.493&1.658&1.585&0\\
7678434&K00892.02&1.480&0.084&0.255&153.049&5.972&5.710&0\\
7685981&K00893.01&5.733&0.844&1.045&1844.587&485.554&357.168&0\\
7380537&K00883.01&14.188&1.151&1.039&245.316&16.440&15.365&0\\
7434875&K00884.01&4.282&0.216&0.195&53.899&2.610&2.477&0\\
7434875&K00884.02&3.007&0.346&0.170&19.210&0.930&0.883&0\\
7434875&K00884.03&1.784&0.105&0.094&216.111&10.463&9.932&0\\
8349582&K00122.01&3.145&0.144&0.132&178.832&5.415&5.255&0\\
7455287&K00886.01&1.917&0.063&0.061&12.357&1.267&1.166&0\\
7455287&K00886.02&1.441&0.077&0.049&7.165&0.735&0.676&0\\
7455287&K00886.03&1.456&0.072&0.060&3.425&0.351&0.323&0\\
7458762&K00887.01&2.947&0.242&0.301&228.283&16.010&14.763&0\\
757450&K00889.01&11.985&0.589&0.555&106.484&5.684&5.335&0\\
7585481&K00890.01&13.160&1.187&1.070&484.006&50.773&44.947&0\\
7663691&K00891.01&3.995&0.348&0.546&181.408&15.665&14.255&0\\
5812701&K00012.01&14.433&0.624&0.591&196.507&5.448&5.301&0\\
8013419&K00901.01&6.189&0.199&0.233&13.211&1.381&1.265&0\\
8018547&K00902.01&6.629&0.206&0.227&1.196&0.125&0.115&0\\
8039892&K00903.01&14.821&2.016&1.678&1053.314&242.502&184.933&1\\
8150320&K00904.01&1.939&0.209&0.181&195.005&11.083&10.496&0\\
8150320&K00904.02&1.990&0.145&0.107&6.642&0.378&0.358&0\\
8150320&K00904.03&1.938&0.146&0.102&3.840&0.218&0.207&0\\
8150320&K00904.04&1.699&0.224&0.143&73.157&4.158&3.938&0\\
8150320&K00904.05&1.828&0.391&0.200&25.438&1.446&1.369&0\\
11086270&K00124.01&1.979&0.097&0.088&153.881&5.098&4.922&0\\
11086270&K00124.02&2.379&0.117&0.104&45.336&1.502&1.450&0\\
7825899&K00896.01&3.883&0.219&0.190&22.459&1.375&1.295&0\\
7825899&K00896.02&2.782&0.163&0.138&79.311&4.855&4.572&0\\
7825899&K00896.03&1.421&0.088&0.134&10.435&0.639&0.602&0\\
7849854&K00897.01&13.870&0.814&0.760&1324.200&110.762&100.362&0\\
7870390&K00898.01&2.686&0.097&0.084&15.412&1.586&1.460&0\\
7870390&K00898.02&2.004&0.067&0.076&36.026&3.708&3.413&0\\
7870390&K00898.03&2.706&0.184&0.362&5.900&0.607&0.559&0\\
7907423&K00899.01&1.447&0.052&0.060&12.529&1.281&1.174&0\\
7907423&K00899.02&1.134&0.050&0.040&34.718&3.550&3.253&0\\
7907423&K00899.03&1.382&0.064&0.051&4.474&0.457&0.419&0\\
7938496&K00900.01&4.383&0.387&0.536&105.194&10.312&9.196&0\\
8490993&K00911.01&2.692&0.231&0.494&414.601&36.571&32.953&0\\
8490993&K00911.02&3.236&0.278&0.880&5.480&0.483&0.436&0\\
8505670&K00912.01&2.757&0.141&0.125&20.507&0.523&0.508&0\\
8505670&K00912.02&1.386&0.542&0.123&39.264&1.001&0.973&0\\
8552202&K00914.01&2.551&0.376&0.229&460.035&37.640&34.383&0\\
8226994&K00906.01&2.238&0.389&0.123&71.499&4.039&3.798&0\\
8226994&K00906.02&2.205&0.461&0.188&21.463&1.212&1.140&0\\
8226994&K00906.03&0.975&0.079&0.071&148.103&8.366&7.868&0\\
8247638&K00907.01&2.596&0.142&0.156&38.953&2.797&2.589&0\\
8247638&K00907.02&3.003&0.323&0.389&17.477&1.255&1.162&0\\
8247638&K00907.03&1.297&0.089&0.081&203.169&14.589&13.503&0\\
8247638&K00907.04&2.520&0.174&0.147&3.548&0.255&0.236&0\\
8255887&K00908.01&10.004&0.831&0.752&384.561&29.634&27.131&0\\
8414716&K00910.01&2.836&0.246&0.232&138.751&12.386&11.211&0\\
9140402&K00928.01&2.354&0.147&0.127&458.040&29.012&27.022&0\\
9141746&K00929.01&11.360&1.140&1.013&418.797&57.260&48.600&0\\
9141746&K00929.02&1.449&0.150&0.207&1255.208&171.617&145.662&0\\
9166862&K00931.01&12.891&1.126&1.019&456.703&43.181&38.774&1\\
11449844&K00125.01&12.276&0.524&0.497&11.241&0.276&0.270&0\\
8628973&K00916.01&3.527&0.280&0.420&339.401&20.201&18.937&0\\
8672910&K00918.01&9.940&0.482&0.454&10.968&0.561&0.530&0\\
8689031&K00920.01&2.874&0.476&0.311&25.296&1.400&1.319&0\\
8689373&K00921.01&2.656&0.160&0.140&51.273&3.421&3.179&0\\
8689373&K00921.02&3.098&0.178&0.163&24.084&1.607&1.493&0\\
8689373&K00921.03&1.791&0.326&0.164&194.346&12.969&12.051&0\\
8826878&K00922.01&2.725&0.245&0.568&176.685&10.854&10.188&0\\
5897826&K00126.02&0.814&0.037&0.035&11908.701&454.602&436.073&1\\
8883593&K00923.01&4.624&0.440&0.389&484.510&55.935&48.929&0\\
8951215&K00924.01&3.657&0.336&0.753&21.241&1.481&1.371&0\\
9077124&K00926.01&5.045&0.498&0.439&1089.549&140.182&120.765&0\\
9466668&K00939.01&1.662&0.090&0.105&457.066&28.553&26.684&0\\
9466668&K00939.02&1.625&0.096&0.101&221.100&13.812&12.908&0\\
9466668&K00939.03&1.236&0.083&0.076&1225.934&76.585&71.572&0\\
9466668&K00939.04&1.812&0.338&0.140&98.900&6.178&5.774&0\\
9479273&K00940.01&7.622&0.378&0.353&513.671&27.209&25.536&0\\
8359498&K00127.01&10.466&0.453&0.428&432.871&12.054&11.717&0\\
9334289&K00934.01&3.594&0.280&0.250&184.341&23.605&20.451&0\\
9334289&K00934.02&2.264&0.198&0.165&67.225&8.608&7.458&0\\
9334289&K00934.03&2.676&0.203&0.244&38.844&4.974&4.309&0\\
9347899&K00935.01&5.509&0.350&0.320&91.474&8.627&7.772&0\\
9347899&K00935.02&5.233&0.334&0.307&35.254&3.325&2.995&0\\
9347899&K00935.03&4.010&0.273&0.243&13.490&1.272&1.146&0\\
9347899&K00935.04&1.947&0.140&0.134&256.544&24.195&21.796&0\\
9388479&K00936.01&2.451&0.078&0.071&8.559&0.871&0.798&0\\
9388479&K00936.02&1.420&0.052&0.042&199.846&20.347&18.636&0\\
11359879&K00128.01&13.347&0.611&0.579&430.677&17.375&16.681&0\\
9406990&K00937.01&2.484&0.207&0.189&24.507&1.561&1.457&0\\
9415172&K00938.01&2.853&0.185&0.153&83.264&6.180&5.697&0\\
9415172&K00938.02&1.323&0.095&0.078&1686.090&125.143&115.365&0\\
9415172&K00938.03&1.622&0.097&0.139&174.395&12.944&11.932&0\\
9904059&K00145.01&29.854&1.622&1.567&50.772&3.435&3.181&0\\
3231341&K01102.02&3.069&0.268&0.658&252.246&17.075&15.794&0\\
3231341&K01102.03&38.671&8872.156&840.815&81.506&5.517&5.103&0\\
3231341&K01102.04&1.850&0.102&0.405&601.895&40.744&37.687&0\\
3231341&K01102.01&3.689&693.889&0.659&144.827&9.804&9.068&0\\
2860866&K01103.01&9.361&1.133&0.912&22.653&2.650&2.303&0\\
7626506&K00150.02&2.603&0.124&0.109&24.255&0.660&0.637&0\\
7626506&K00150.01&2.562&0.116&0.106&123.818&3.367&3.252&0\\
10460629&K01168.01&6.812&0.384&0.340&2.083&0.121&0.113&0\\
10319385&K01169.01&1.459&0.068&0.062&4159.271&72.203&70.599&0\\
10482160&K01170.01&2.167&0.178&0.165&164.944&7.277&6.935&0\\
11180361&K00971.01&107.779&7.997&7.246&184208.106&4419.357&4311.388&0\\
8559644&K00139.01&6.978&0.308&0.304&2.479&0.071&0.069&0\\
8559644&K00139.02&1.519&0.256&0.069&677.503&19.341&18.760&0\\
3240158&K01106.01&2.315&0.143&0.124&241.128&16.582&15.401&0\\
3240158&K01106.02&1.516&0.083&0.188&86.761&5.966&5.541&0\\
3240158&K01106.03&1.408&0.328&0.174&111.716&7.682&7.135&0\\
3218908&K01108.01&3.481&0.387&0.443&27.736&1.336&1.267&0\\
3218908&K01108.02&1.470&0.104&0.076&833.588&40.152&38.092&0\\
3218908&K01108.03&1.904&0.427&0.157&209.752&10.103&9.585&0\\
10287723&K01174.01&2.289&0.420&0.188&0.000&0.000&0.000&0\\
10350571&K01175.01&3.453&0.187&0.183&194.385&6.755&6.509&0\\
10350571&K01175.02&3.003&0.172&0.170&438.926&15.252&14.698&0\\
3749365&K01176.01&12.875&0.576&0.472&163.862&17.658&16.103&0\\
11013201&K00972.01&3.208&0.137&0.127&346.376&6.103&5.980&0\\
9414417&K00974.01&2.758&0.328&0.119&61.705&1.002&0.984&0\\
3632418&K00975.01&1.894&0.080&0.258&3021.187&54.671&53.833&0\\
5809890&K01050.01&1.532&0.067&0.089&889.888&26.371&25.577&1\\
5809890&K01050.02&1.478&0.270&0.140&302.574&8.966&8.697&1\\
6131236&K01051.01&2.300&0.578&0.208&295.694&27.350&24.618&0\\
2837111&K01110.01&2.400&0.209&0.195&339.296&24.305&22.391&0\\
2307199&K00151.01&6.763&0.970&0.778&203.540&20.789&18.370&1\\
11192141&K00977.01&758.470&1671.967&398.924&393358.374&147951.443&95264.654&0\\
5956342&K01052.01&2.321&0.161&0.143&65.359&5.915&5.335&0\\
5956342&K01052.02&1.524&0.117&0.105&220.328&19.940&17.985&0\\
5956342&K01052.03&2.184&0.177&0.141&10.354&0.937&0.845&0\\
5956342&K01052.04&2.179&0.605&0.190&18.941&1.714&1.546&0\\
3109930&K01112.01&3.735&0.340&0.299&62.692&5.641&5.096&1\\
2854914&K01113.01&2.564&0.139&0.116&64.933&2.390&2.301&0\\
2854914&K01113.02&2.824&0.155&0.130&13.662&0.503&0.484&0\\
3116412&K01115.01&2.980&0.171&0.148&264.576&13.312&12.586&0\\
8394721&K00152.01&7.239&0.342&0.323&33.874&1.549&1.477&0\\
8394721&K00152.02&3.678&0.181&0.166&79.765&3.649&3.479&0\\
8394721&K00152.03&3.439&0.171&0.156&205.404&9.395&8.958&0\\
8394721&K00152.04&3.049&0.759&0.187&18.780&0.859&0.819&0\\
1161345&K00984.01&3.100&0.197&0.182&342.778&7.653&7.518&1\\
2854698&K00986.01&2.108&0.102&0.116&132.134&4.492&4.310&0\\
2854698&K00986.02&1.917&0.138&0.108&6.775&0.230&0.221&0\\
2849805&K01116.01&1.809&0.106&0.362&490.707&12.139&11.800&0\\
3114811&K01117.01&2.277&0.127&0.110&451.177&20.475&19.506&0\\
3942446&K01193.01&22.169&79.810&5.211&19.311&2.962&2.449&1\\
3554031&K01194.01&2.254&0.159&0.122&26.237&1.479&1.392&0\\
3554031&K01194.03&1.383&0.115&0.084&69.834&3.937&3.705&0\\
7295235&K00987.01&1.292&0.066&0.062&397.252&7.447&7.333&1\\
2302548&K00988.01&2.094&0.100&0.108&45.779&1.033&1.012&0\\
2302548&K00988.02&2.712&0.115&0.619&14.512&0.327&0.321&0\\
9818381&K00135.01&12.425&0.570&0.543&1138.115&46.311&44.150&0\\
6124941&K01058.01&10.760&2448.175&8.141&10.924&1.772&1.553&0\\
6060203&K01059.01&1.423&0.111&0.086&3345.453&259.524&237.320&0\\
5880320&K01060.01&3.209&0.173&0.511&349.193&24.016&22.218&0\\
5880320&K01060.02&1.836&0.365&0.121&1211.822&83.344&77.105&0\\
5880320&K01060.03&3.188&0.171&0.708&173.171&11.910&11.018&0\\
5880320&K01060.04&1.879&0.262&0.220&588.402&40.468&37.439&0\\
3859079&K01199.01&2.303&0.119&0.138&3.658&0.139&0.132&0\\
3444588&K01202.01&1.342&0.093&0.077&493.553&23.962&22.770&0\\
3962243&K01203.01&3.469&0.219&0.765&19.793&1.909&1.711&0\\
3962243&K01203.02&2.560&0.330&0.328&58.586&5.650&5.065&0\\
3962243&K01203.03&3.882&6958.076&64.949&11.274&1.087&0.975&0\\
10154388&K00991.01&1.516&0.070&0.089&62.955&1.705&1.660&0\\
1432789&K00992.01&3.052&0.235&0.198&286.026&29.439&26.172&0\\
1432789&K00992.02&1.824&0.146&0.182&803.271&82.677&73.501&0\\
1718189&K00993.01&1.648&0.363&0.122&25.260&0.884&0.851&0\\
1718189&K00993.02&1.361&0.516&0.117&50.169&1.756&1.690&0\\
6037187&K01061.01&3.922&0.482&0.404&71.742&13.010&10.392&1\\
8218274&K01064.01&75.368&7.095&6.886&7677.716&290.955&279.850&0\\
5735762&K00148.01&1.790&0.087&0.074&173.120&4.271&4.172&1\\
5735762&K00148.02&2.552&0.113&0.107&67.593&1.668&1.629&1\\
5735762&K00148.03&1.937&0.100&0.081&9.292&0.229&0.224&1\\
6359320&K01127.01&4.217&0.438&0.365&730.767&132.459&106.678&0\\
6359320&K01127.02&2.588&0.285&0.280&416.583&75.510&60.813&0\\
6359320&K01127.03&2.223&0.242&0.243&1691.740&306.646&246.961&0\\
3859628&K01191.01&3.289&0.212&0.602&128.544&11.106&10.075&1\\
3644071&K01192.01&90.041&29.394&59.998&0.473&0.025&0.023&0\\
1431122&K00994.01&1.878&0.208&0.572&222.329&9.350&8.904&0\\
8260218&K01066.01&13.623&1.685&1.463&403.044&81.809&65.350&1\\
8222813&K01069.01&2.855&0.363&0.160&84.406&4.240&4.018&0\\
8222813&K01069.02&1.559&0.310&0.106&453.648&22.789&21.597&0\\
6362874&K01128.01&1.169&0.061&0.049&1496.750&33.466&32.799&0\\
6272413&K01129.01&1.371&0.459&0.140&135.082&6.812&6.482&0\\
3348082&K01196.02&2.137&0.157&0.134&147.812&11.305&10.381&0\\
3348082&K01196.03&2.631&0.461&0.389&36.518&2.793&2.565&0\\
3447722&K01198.01&3.778&0.888&0.340&171.821&25.930&21.721&1\\
3447722&K01198.02&2.423&0.240&0.197&311.756&47.047&39.411&1\\
3447722&K01198.03&3.328&0.674&0.293&59.437&8.970&7.514&1\\
2165002&K00999.01&2.583&0.160&0.143&24.308&1.535&1.430&1\\
2165002&K00999.02&2.217&0.139&0.185&5.994&0.379&0.353&1\\
1871056&K01001.01&3.523&0.187&0.160&79.478&3.427&3.268&0\\
1871056&K01001.02&3.248&0.186&0.152&15.347&0.662&0.631&0\\
8240904&K01070.01&2.584&0.186&0.163&230.403&22.351&20.030&0\\
8240904&K01070.02&4.117&0.299&0.253&5.592&0.542&0.486&0\\
8240904&K01070.03&2.108&0.208&0.347&6.353&0.616&0.552&0\\
3438507&K01204.01&2.528&0.555&0.237&357.191&45.946&39.469&0\\
3869014&K01205.01&3.407&0.213&0.183&312.340&21.395&19.795&0\\
3756801&K01206.01&11.473&0.599&1.183&6.754&0.431&0.401&0\\
8229696&K01072.01&2.100&0.289&0.196&95.447&4.318&4.104&0\\
10272640&K01074.01&15.098&1.506&1.331&1065.734&142.525&121.306&0\\
10232123&K01075.01&12.863&1.000&0.910&5543.073&274.521&259.777&1\\
8397675&K01140.01&33.514&215.270&5.457&5203.142&142.705&138.638&0\\
8346392&K01141.01&1.619&0.078&0.078&33.953&3.507&3.225&0\\
8288947&K01142.01&1.581&0.144&0.124&216.568&15.786&14.554&0\\
11974540&K00129.01&14.694&0.652&0.618&41.199&1.385&1.331&1\\
9512687&K00942.01&2.504&0.204&0.192&32.679&1.861&1.744&0\\
8644288&K00137.01&4.295&0.185&0.175&126.081&3.124&3.040&0\\
8644288&K00137.02&5.198&0.222&0.219&51.922&1.287&1.252&0\\
8644288&K00137.03&1.778&0.186&0.166&355.735&8.815&8.576&0\\
1725016&K01007.01&3.112&0.312&0.267&439.778&47.307&41.785&0\\
5446285&K00142.01&3.823&0.166&0.342&68.563&1.417&1.390&0\\
10166274&K01078.01&1.924&0.072&0.062&45.843&4.702&4.321&0\\
10166274&K01078.02&2.392&0.286&0.221&17.583&1.804&1.657&0\\
10166274&K01078.03&2.180&0.096&0.074&2.647&0.271&0.249&0\\
8313667&K01145.01&2.347&0.138&0.109&37.513&1.520&1.454&0\\
8351704&K01146.01&1.037&0.055&0.049&15.028&1.548&1.421&0\\
9513865&K00943.01&2.316&0.160&0.132&233.031&19.498&17.787&0\\
9595686&K00944.01&10.090&0.942&0.923&1768.769&202.151&176.020&1\\
9605514&K00945.01&2.684&0.258&0.214&61.285&5.499&4.964&0\\
9605514&K00945.02&3.021&0.277&0.244&33.468&3.003&2.711&0\\
8125580&K01014.01&3.212&0.701&0.302&24.631&1.878&1.720&0\\
8158127&K01015.01&3.313&0.191&0.166&255.740&15.926&14.911&0\\
8158127&K01015.02&1.777&0.104&0.125&778.592&48.485&45.395&0\\
8158127&K01015.03&2.366&0.752&0.323&116.484&7.254&6.792&0\\
10141900&K01082.01&1.700&0.136&0.111&101.842&8.652&7.893&0\\
10141900&K01082.02&1.449&0.125&0.096&188.510&16.015&14.610&0\\
10141900&K01082.03&1.274&0.101&0.097&974.089&82.752&75.494&0\\
10141900&K01082.04&1.472&0.135&0.109&60.145&5.110&4.661&0\\
8410727&K01148.01&1.835&0.390&0.169&178.362&5.822&5.626&0\\
8410727&K01148.02&1.516&0.302&0.153&62.241&2.032&1.963&0\\
8280511&K01151.01&1.229&0.064&0.056&75.957&2.074&2.003&1\\
8280511&K01151.02&0.942&0.054&0.048&119.631&3.266&3.155&1\\
8280511&K01151.03&0.669&0.047&0.042&189.343&5.169&4.994&1\\
8280511&K01151.04&0.764&0.050&0.054&38.219&1.043&1.008&1\\
8280511&K01151.05&0.800&0.057&0.059&28.550&0.779&0.753&1\\
9710326&K00947.01&2.029&0.074&0.063&2.297&0.235&0.215&0\\
9761882&K00948.01&2.883&0.559&0.268&27.644&2.225&2.025&0\\
5297298&K00130.01&21.869&0.982&0.932&86.694&3.161&3.041&0\\
9766437&K00949.01&3.769&0.468&0.344&115.963&10.133&9.194&0\\
9772531&K00950.01&10.040&0.321&0.297&2.326&0.374&0.331&0\\
9775938&K00951.01&3.494&0.266&0.316&27.791&1.067&1.024&0\\
9775938&K00951.02&2.549&0.687&0.215&7.985&0.307&0.294&0\\
8174625&K01017.01&2.850&0.226&0.424&39.010&1.797&1.713&0\\
10157458&K01083.01&1.633&0.151&0.125&160.457&10.412&9.711&0\\
10157458&K01083.02&1.026&0.105&0.106&300.556&19.503&18.190&0\\
4649305&K00143.01&9.472&0.736&0.669&198.150&9.953&9.422&0\\
10118816&K01085.01&0.966&0.065&0.056&17.579&1.780&1.637&0\\
10122255&K01086.01&2.437&0.206&0.175&48.947&2.434&2.310&0\\
3835670&K00149.01&5.802&0.268&0.245&243.376&8.125&7.846&0\\
10295951&K01154.01&42.830&3.637&3.294&4471.004&383.176&343.877&0\\
9787239&K00952.01&2.231&0.074&0.070&22.025&2.260&2.082&0\\
9787239&K00952.02&2.112&0.078&0.064&12.993&1.333&1.228&0\\
9787239&K00952.03&2.504&0.087&0.075&3.631&0.373&0.343&0\\
9787239&K00952.04&1.418&0.061&0.046&56.649&5.813&5.354&0\\
9787239&K00952.05&1.697&0.420&0.151&349.645&35.879&33.046&0\\
2716853&K01022.01&2.953&0.284&0.247&45.278&4.532&4.057&0\\
2715135&K01024.01&1.891&0.298&0.122&41.674&1.000&0.981&0\\
3247268&K01089.01&9.992&0.489&0.473&8.877&0.465&0.441&0\\
3247268&K01089.02&5.183&0.499&0.487&120.894&6.338&6.011&0\\
10330115&K01160.01&3.025&0.264&0.423&44.397&4.148&3.738&0\\
10426656&K01161.01&2.378&0.136&0.121&310.760&12.701&12.161&0\\
10426656&K01161.02&2.962&0.412&0.476&141.135&5.768&5.523&0\\
10426656&K01161.03&1.871&0.101&0.112&801.741&32.768&31.375&0\\
9820483&K00953.01&4.907&0.467&0.415&432.866&50.555&44.420&0\\
9941662&K00013.01&17.627&1.673&1.491&25339.901&3035.304&2595.939&1\\
7778437&K00131.01&13.649&1.052&0.952&1146.878&53.410&50.711&0\\
9823457&K00954.01&3.209&0.175&0.528&113.451&6.741&6.303&0\\
9823457&K00954.02&3.120&0.158&0.382&15.054&0.894&0.836&0\\
2164169&K01029.01&4.388&0.247&0.813&46.693&3.585&3.290&0\\
2574338&K01030.01&3.245&0.310&0.267&350.998&51.929&43.481&0\\
2584163&K01031.01&2.727&0.282&0.253&216.473&23.778&20.885&0\\
4180280&K00144.01&3.094&0.185&0.263&139.236&2.521&2.467&0\\
3329204&K01095.01&8.609&0.780&0.708&16.659&1.686&1.501&0\\
3230491&K01096.01&10.485&29.359&1.614&0.095&0.004&0.004&0\\
10528068&K01162.01&3.344&0.163&0.140&3.987&0.114&0.111&0\\
10468940&K01163.01&1.521&0.309&0.087&285.636&11.590&11.140&0\\
10468940&K01163.02&1.584&0.344&0.120&74.887&3.039&2.921&0\\
9825625&K00955.01&3.077&0.283&0.253&461.993&47.875&42.427&0\\
9875711&K00956.01&3.101&0.375&0.238&38.101&1.500&1.446&0\\
1026957&K00958.01&2.474&0.121&0.113&13.360&0.233&0.230&0\\
2162635&K01032.01&21.299&1.026&1.024&0.533&0.021&0.020&0\\
2853093&K01099.01&12.134&1.067&0.932&9.365&1.426&1.190&0\\
3245969&K01101.01&1.801&0.786&0.242&40.589&2.656&2.494&0\\
3245969&K01101.02&1.961&0.160&0.239&40.065&2.622&2.462&0\\
10337517&K01165.01&2.345&0.102&0.398&118.055&2.846&2.784&0\\
10337517&K01165.02&0.677&0.047&0.054&229.104&5.523&5.402&0\\
10351231&K01166.01&2.766&0.238&0.610&196.410&16.381&14.898&0\\
8561063&K00961.01&0.912&0.027&0.122&22.388&2.279&2.091&0\\
8561063&K00961.02&0.887&0.025&0.114&82.125&8.361&7.669&0\\
8561063&K00961.03&0.773&0.022&0.089&12.538&1.276&1.171&0\\
7102227&K01360.01&2.654&0.539&0.163&6.596&0.363&0.342&0\\
7102227&K01360.02&2.177&0.366&0.208&22.637&1.246&1.175&0\\
7102227&K01360.03&0.812&0.052&0.079&1152.869&63.465&59.827&0\\
6960913&K01361.01&2.477&0.107&0.082&1.690&0.174&0.160&0\\
6837146&K01362.01&3.130&0.567&0.324&29.804&1.529&1.450&0\\
11122894&K01426.02&6.322&0.292&0.300&6.860&0.254&0.246&0\\
11122894&K01426.03&32.268&6489.903&15.070&2.718&0.101&0.097&0\\
11122894&K01426.01&2.785&0.139&0.122&16.464&0.611&0.591&0\\
11129738&K01427.01&1.812&0.057&0.278&89.652&9.520&8.708&0\\
11129738&K01427.02&1.018&0.032&0.154&38.797&4.120&3.768&0\\
11401182&K01428.01&1.768&0.146&0.213&772.498&23.923&23.303&0\\
11030711&K01429.01&5.552&0.394&0.354&2.618&0.275&0.243&0\\
11512246&K00168.03&1.728&0.094&0.077&446.107&14.580&14.116&0\\
11512246&K00168.01&3.075&0.142&0.130&257.390&8.412&8.144&0\\
11512246&K00168.02&2.175&0.111&0.099&161.038&5.263&5.096&0\\
6607286&K01239.01&1.477&0.100&0.084&3029.406&255.173&232.933&0\\
6607286&K01239.02&1.556&0.098&0.108&467.549&39.383&35.950&0\\
6690082&K01240.01&1.613&0.077&0.088&821.894&29.543&28.506&0\\
6690082&K01240.02&2.708&0.122&0.573&279.085&10.032&9.680&0\\
6448890&K01241.01&11.051&0.555&0.835&317.206&17.624&16.520&0\\
6448890&K01241.02&5.393&0.308&0.269&819.245&45.517&42.666&0\\
10730034&K01305.01&1.354&0.089&0.083&428.407&22.904&21.589&0\\
10730034&K01305.02&1.187&0.098&0.071&137.068&7.328&6.907&0\\
10858691&K01306.01&1.273&0.152&0.124&925.916&196.251&152.940&0\\
10858691&K01306.02&1.371&0.164&0.137&384.286&81.451&63.475&0\\
10858691&K01306.03&1.393&0.166&0.143&188.481&39.949&31.133&0\\
10858691&K01306.04&1.921&0.441&0.268&22.401&4.748&3.700&0\\
6936909&K01363.01&2.724&0.544&0.244&627.374&89.584&76.039&0\\
6936909&K01363.02&2.546&0.704&0.242&332.737&47.512&40.329&0\\
6962977&K01364.01&2.324&0.177&0.158&24.325&2.542&2.257&0\\
6962977&K01364.02&2.185&0.153&0.151&103.005&10.762&9.558&0\\
6962977&K01364.03&2.164&0.172&0.143&50.924&5.321&4.725&0\\
6962977&K01364.04&1.502&0.118&0.108&242.416&25.328&22.493&0\\
6962977&K01364.05&1.342&0.111&0.103&394.301&41.197&36.586&0\\
11176127&K01430.01&2.326&0.385&0.194&24.707&0.979&0.939&0\\
11176127&K01430.02&2.297&0.455&0.316&8.696&0.345&0.331&0\\
11176127&K01430.03&2.904&0.465&0.357&1.715&0.068&0.065&0\\
11075279&K01431.01&7.981&0.348&0.333&0.807&0.022&0.021&0\\
11014932&K01432.01&2.685&0.148&0.586&198.554&13.071&12.170&0\\
11014932&K01432.02&1.598&0.114&0.098&69.960&4.606&4.288&0\\
11014932&K01432.03&1.288&0.091&0.084&622.067&40.951&38.130&0\\
11014932&K01432.04&1.774&0.154&0.099&20.174&1.328&1.237&0\\
6607447&K01242.01&10.783&2.342&1.774&11.610&0.495&0.473&0\\
8030148&K00155.01&4.512&0.315&0.214&671.064&22.649&21.898&1\\
6693640&K01245.01&2.041&0.165&0.146&141.888&6.874&6.534&0\\
10973814&K01307.01&2.881&0.294&0.362&12.457&0.605&0.574&0\\
10973814&K01307.02&2.481&0.557&0.329&35.750&1.737&1.648&0\\
6541920&K00157.05&3.567&0.166&0.149&5.650&0.161&0.155&0\\
6541920&K00157.06&1.928&0.096&0.082&146.360&4.168&4.023&0\\
6541920&K00157.01&3.024&0.140&0.126&107.224&3.054&2.947&0\\
6541920&K00157.02&3.358&0.160&0.140&51.115&1.456&1.405&0\\
6541920&K00157.03&4.327&0.190&0.312&32.340&0.921&0.889&0\\
6541920&K00157.04&2.643&0.126&0.118&19.530&0.556&0.537&0\\
10586208&K01308.01&3.263&0.389&0.280&78.590&3.374&3.224&0\\
6932987&K01366.01&2.750&0.362&0.163&28.944&1.818&1.699&1\\
6932987&K01366.02&3.504&0.213&0.643&7.287&0.458&0.428&1\\
11288505&K01433.01&2.052&0.202&0.170&35.276&3.091&2.802&0\\
6441738&K01246.01&2.274&0.150&0.122&45.144&2.607&2.452&0\\
10854768&K01309.01&3.021&0.161&0.158&421.917&22.806&21.479&0\\
10713616&K01311.01&2.786&0.401&0.143&6.793&0.194&0.187&0\\
10963242&K01312.01&2.997&0.252&0.210&935.124&114.747&98.600&0\\
8191672&K00018.01&15.189&0.717&0.681&1822.758&84.853&80.473&0\\
6934291&K01367.01&1.320&0.063&0.078&1835.159&62.385&60.206&0\\
11037335&K01435.01&3.502&0.410&0.287&43.248&1.908&1.825&0\\
11037335&K01435.02&3.474&0.325&0.817&265.186&11.697&11.188&0\\
11389771&K01436.01&1.383&0.086&0.067&665.437&25.707&24.729&0\\
11389771&K01436.02&1.797&0.095&0.100&68.931&2.663&2.562&0\\
11389771&K01436.03&1.495&0.401&0.083&238.481&9.213&8.862&0\\
10925104&K00156.01&1.715&0.078&0.077&51.623&1.173&1.153&0\\
10925104&K00156.02&1.330&0.064&0.058&92.535&2.103&2.066&0\\
10925104&K00156.03&2.760&0.217&0.143&31.016&0.705&0.693&0\\
10585852&K01314.01&4.432&0.266&0.215&979.136&40.552&38.984&0\\
10928043&K01315.01&1.743&0.076&0.271&330.546&8.710&8.497&0\\
10794087&K01316.01&1.668&0.091&0.269&549.843&17.929&17.235&0\\
7287415&K01369.01&1.626&0.258&0.152&546.877&35.179&32.936&0\\
6924203&K01370.01&2.350&0.201&0.184&247.470&14.148&13.277&0\\
11599038&K01437.01&1.683&0.145&0.176&244.330&20.212&18.434&0\\
11193263&K01438.01&2.919&0.157&0.147&794.778&39.184&37.113&0\\
11027624&K01439.01&8.245&0.386&0.387&3.119&0.141&0.134&0\\
11032227&K01440.01&1.881&0.202&0.173&329.283&42.397&36.566&0\\
8630788&K01258.01&7.747&0.774&0.739&35.203&4.705&4.033&0\\
8630788&K01258.02&3.245&0.715&0.310&118.246&15.804&13.548&0\\
8630788&K01258.03&6.285&1.366&1.150&5.401&0.722&0.619&0\\
4164994&K01320.01&9.321&0.865&0.753&50.563&4.810&4.342&0\\
6766634&K01375.01&8.729&0.406&1.149&3.568&0.142&0.137&1\\
7831264&K00171.01&3.191&0.157&0.141&594.451&23.212&22.293&0\\
7831264&K00171.02&2.422&0.311&0.210&208.982&8.160&7.837&0\\
7532973&K01450.01&108.859&15.728&14.309&7282.962&378.866&357.886&1\\
8678594&K01261.01&9.801&0.591&0.560&6.356&0.562&0.508&1\\
8678594&K01261.02&3.229&0.453&0.625&115.131&10.184&9.199&1\\
4076098&K01323.01&8.976&0.925&0.805&550.203&64.653&56.598&0\\
4282872&K01325.01&4.631&0.393&0.351&100.779&7.906&7.247&0\\
7211221&K01379.01&1.443&0.219&0.138&266.249&6.869&6.656&0\\
11356260&K01441.01&1.547&0.274&0.210&103.828&6.101&5.716&1\\
11600889&K01442.01&1.165&0.058&0.051&4102.008&106.749&104.350&1\\
11043167&K01444.01&4.669&1.048&0.258&92.131&6.369&5.879&0\\
8612847&K01264.01&2.877&0.244&0.409&44.872&3.677&3.349&0\\
8547140&K01266.01&2.072&0.075&0.070&14.442&1.479&1.359&0\\
8813698&K01268.01&12.257&0.620&0.619&2.072&0.117&0.110&0\\
4072526&K01329.01&2.484&0.162&0.124&9.913&0.451&0.429&0\\
4274548&K01331.01&2.012&0.752&0.182&64.625&2.939&2.817&0\\
4455231&K01332.01&2.813&0.180&0.149&53.148&3.765&3.484&0\\
4455231&K01332.02&1.558&0.115&0.105&247.301&17.518&16.212&0\\
4455231&K01332.03&2.590&0.168&0.177&12.659&0.897&0.830&0\\
11336883&K01445.01&1.604&0.264&0.086&499.301&14.500&14.068&0\\
11336883&K01445.02&0.972&0.098&0.075&33.734&0.980&0.950&0\\
9705459&K01448.01&20.674&1.744&1.571&780.048&61.493&56.388&0\\
8564587&K01270.01&2.530&0.374&0.160&124.349&4.700&4.494&0\\
8564587&K01270.02&1.789&0.111&0.081&48.574&1.836&1.755&0\\
8631160&K01271.01&11.802&0.535&0.509&8.843&0.332&0.320&0\\
8806072&K01273.01&3.403&0.259&0.429&13.508&0.561&0.535&0\\
8972058&K00159.01&2.720&0.119&0.243&209.101&6.351&6.158&0\\
8972058&K00159.02&1.212&0.130&0.237&1215.757&36.926&35.802&0\\
9202151&K01393.01&2.557&0.332&0.171&138.847&14.487&13.274&0\\
7832356&K01456.01&11.851&1.006&0.906&405.183&34.176&30.929&0\\
9643874&K01457.01&9.949&0.873&0.814&153.497&14.658&13.119&0\\
8800954&K01274.01&4.622&0.207&0.488&0.234&0.005&0.005&1\\
8583696&K01275.01&3.963&0.188&0.169&20.882&0.694&0.670&0\\
8804283&K01276.01&2.389&0.137&0.115&33.458&1.551&1.473&0\\
8804283&K01276.02&1.365&0.095&0.081&68.872&3.192&3.031&0\\
4155328&K01335.01&8.232&0.804&0.406&16.228&0.952&0.891&0\\
4077526&K01336.01&2.117&0.116&0.129&112.992&6.734&6.288&0\\
4077526&K01336.02&2.674&0.136&0.518&64.389&3.837&3.583&0\\
4077526&K01336.03&2.660&0.401&0.376&18.244&1.087&1.015&0\\
4077526&K01336.04&1.469&0.397&0.150&341.785&20.369&19.019&0\\
8935810&K01395.01&4.163&0.542&0.600&174.859&20.403&17.914&0\\
2441495&K00166.01&2.118&0.305&0.138&37.753&0.826&0.809&0\\
9455556&K01396.01&2.635&0.188&0.169&151.491&15.795&14.054&0\\
9455556&K01396.02&1.675&0.132&0.121&329.801&34.387&30.596&0\\
9427402&K01397.01&2.435&0.093&0.081&27.185&2.815&2.578&1\\
3732821&K01207.01&2.711&0.207&0.593&38.274&1.631&1.562&0\\
3962440&K01208.01&17.988&3.323&2.497&5.728&2.223&1.419&0\\
3962357&K01210.01&3.015&0.166&0.649&140.057&10.247&9.434&0\\
8609450&K01278.01&2.878&0.183&0.166&52.348&4.203&3.841&0\\
8609450&K01278.02&3.266&0.202&0.190&24.114&1.936&1.769&0\\
8609450&K01278.03&1.363&0.099&0.117&195.935&15.733&14.377&0\\
8609450&K01278.04&1.471&0.114&0.107&116.117&9.324&8.520&0\\
4243911&K01337.01&1.257&0.080&0.065&496.820&18.436&17.759&0\\
5177104&K01603.01&1.414&0.113&0.111&875.419&42.848&40.840&0\\
4466677&K01338.01&1.514&0.084&0.080&535.188&23.997&22.803&0\\
4466677&K01338.02&1.704&0.411&0.139&17.399&0.780&0.741&0\\
4466677&K01338.03&1.440&0.360&0.227&43.871&1.967&1.869&0\\
4135665&K01339.01&2.574&0.380&0.227&803.353&55.284&51.079&0\\
9269281&K01398.01&2.522&0.250&0.393&138.913&13.824&12.373&0\\
9100484&K01399.01&2.148&0.186&0.181&46.034&3.209&2.980&0\\
9034103&K01402.01&2.495&0.269&0.229&256.828&34.868&29.849&0\\
9214942&K01403.01&2.139&0.108&0.079&8.313&0.852&0.785&0\\
3749134&K01212.01&2.193&0.167&0.153&176.032&16.064&14.463&0\\
3660924&K01214.01&1.676&0.166&0.149&617.407&59.470&52.705&1\\
3939150&K01215.01&2.994&0.255&0.261&198.245&7.722&7.429&0\\
3939150&K01215.02&2.984&0.143&0.160&83.898&3.268&3.144&0\\
8628758&K01279.01&1.935&0.101&0.085&83.427&2.931&2.839&1\\
8628758&K01279.02&1.074&0.072&0.055&141.839&4.983&4.827&1\\
8742590&K01281.01&1.848&0.168&0.137&10.372&0.388&0.372&0\\
8822366&K01282.01&3.144&0.141&0.453&86.473&3.140&3.019&0\\
4650674&K01341.01&1.678&0.107&0.097&454.604&31.961&29.583&0\\
4275721&K01342.01&1.413&0.118&0.104&734.464&31.578&30.114&0\\
4275721&K01342.02&1.936&0.327&0.165&261.628&11.248&10.727&0\\
8874090&K01404.01&1.968&0.097&0.077&11.845&1.281&1.169&0\\
8874090&K01404.02&1.364&0.115&0.067&7.435&0.804&0.734&0\\
11666881&K00167.01&2.984&0.137&0.131&764.078&26.081&25.183&0\\
9271752&K01406.01&2.597&0.340&0.251&135.797&6.921&6.564&0\\
9150827&K01408.01&1.649&0.301&0.163&10.739&1.086&1.000&0\\
3839488&K01216.01&2.390&0.137&0.113&299.970&11.305&10.847&0\\
12252424&K00153.01&2.545&0.112&0.249&45.596&1.045&1.025&0\\
12252424&K00153.02&2.164&0.092&0.184&105.333&2.415&2.368&0\\
8700771&K01283.01&1.623&0.068&0.314&413.603&8.135&8.001&0\\
4136466&K01344.01&1.532&0.067&0.108&827.221&24.694&24.057&0\\
9391208&K01409.01&2.900&0.282&0.703&55.966&3.336&3.129&1\\
9391506&K01410.01&2.326&0.371&0.201&61.089&4.116&3.818&0\\
8950853&K01412.01&3.487&0.274&0.439&46.303&1.597&1.540&0\\
9006449&K01413.01&4.140&0.277&0.799&391.010&35.566&31.916&0\\
9006449&K01413.02&3.616&0.425&0.446&192.139&17.477&15.683&0\\
9006449&K01413.03&4.629&0.301&1.210&104.962&9.547&8.567&0\\
4043190&K01220.01&3.252&0.146&0.511&962.264&35.271&33.855&0\\
3640905&K01221.01&4.207&0.614&0.541&99.265&3.327&3.204&0\\
3640905&K01221.02&3.391&0.736&0.193&49.151&1.647&1.587&0\\
10790387&K01288.01&11.841&0.708&0.678&7.445&0.643&0.585&0\\
6631721&K00160.01&3.621&0.276&0.286&145.801&4.659&4.509&0\\
7303287&K01353.01&11.208&0.499&0.473&4.882&0.166&0.160&0\\
7303287&K01353.02&2.423&0.421&0.358&27.371&0.933&0.898&0\\
7303287&K01353.03&2.661&1.093&0.215&1.350&0.046&0.044&0\\
11517719&K01416.01&24.523&2.540&2.242&2258.805&332.099&276.037&0\\
10874614&K00017.01&12.902&0.551&0.523&792.218&19.729&19.131&0\\
10971674&K01296.01&74.951&8.067&7.088&13625.990&2169.288&1779.127&0\\
7211141&K01355.01&8.133&1.187&0.707&23.602&4.283&3.466&0\\
6719086&K01357.01&2.428&0.217&0.184&269.961&19.156&17.689&1\\
7376983&K01358.01&2.677&0.581&0.200&73.170&3.307&3.157&0\\
7376983&K01358.02&1.930&0.175&0.140&40.765&1.842&1.759&0\\
7376983&K01358.03&1.335&0.128&0.106&130.843&5.914&5.646&0\\
7376983&K01358.04&1.233&0.117&0.099&235.914&10.663&10.179&0\\
5084942&K00161.01&2.650&0.112&0.290&215.462&4.408&4.317&1\\
11026304&K01420.01&4.708&0.491&0.413&31.304&2.169&2.009&0\\
11342550&K01421.01&10.463&0.655&0.676&0.122&0.011&0.010&0\\
10604335&K01298.01&2.371&0.144&0.114&16.260&0.719&0.687&0\\
10604335&K01298.02&2.055&0.151&0.110&0.949&0.042&0.040&0\\
10864656&K01299.01&11.955&0.627&0.556&97.846&5.009&4.715&0\\
10538176&K01301.01&2.301&0.549&0.208&38.366&4.024&3.636&0\\
10538176&K01301.02&2.349&0.165&0.172&9.042&0.948&0.857&0\\
6946199&K01359.01&3.712&0.196&0.210&22.037&1.435&1.333&1\\
6946199&K01359.02&7.513&0.404&0.408&5.517&0.359&0.334&1\\
11177707&K01423.01&5.049&0.350&0.293&1.648&0.143&0.129&0\\
11611600&K01424.01&1.523&0.132&0.109&588.950&25.593&24.378&0\\
11254382&K01425.01&2.290&0.158&0.148&890.333&87.940&78.708&0\\
6677841&K01236.01&4.611&0.243&0.534&60.157&2.767&2.630&0\\
6677841&K01236.02&3.219&0.156&0.386&249.021&11.455&10.885&0\\
6677841&K01236.03&4.285&0.206&0.671&35.739&1.644&1.562&0\\
6677841&K01236.04&3.479&0.577&0.503&15.606&0.718&0.682&0\\
6383821&K01238.01&3.669&0.215&0.187&90.100&5.605&5.204&0\\
10724369&K01302.01&3.226&0.396&0.410&13.155&0.668&0.631&0\\
10867062&K01303.01&14.926&1.800&1.879&566.650&133.996&100.193&0\\
10744335&K01304.01&1.681&0.186&0.169&350.597&48.030&41.051&0\\
4860678&K01602.01&2.611&0.217&0.168&283.400&29.066&25.671&0\\
4860678&K01602.02&1.606&0.141&0.140&1389.745&142.532&125.885&0\\
8230616&K01713.02&1.451&0.063&0.095&164.776&4.553&4.411&0\\
8230616&K01713.01&1.598&0.081&0.081&37.377&1.033&1.001&0\\
9836959&K01715.01&2.570&0.144&0.565&7.690&0.194&0.191&0\\
9838949&K01716.01&1.269&0.102&0.097&94.607&2.611&2.552&0\\
9896558&K01718.01&4.077&0.363&0.339&20.627&1.899&1.707&0\\
9896558&K01718.02&2.576&0.309&0.211&6.930&0.638&0.574&0\\
9589323&K01488.01&2.261&0.202&0.173&197.290&14.186&13.114&0\\
9823487&K01489.01&1.984&0.155&0.177&21.535&1.142&1.079&0\\
9726659&K01491.01&2.720&0.465&0.281&547.293&60.690&53.001&0\\
5371776&K01557.01&2.679&0.147&0.137&139.146&5.458&5.270&0\\
5371776&K01557.02&2.295&0.133&0.107&33.160&1.301&1.256&0\\
5371776&K01557.03&2.222&0.281&0.225&73.598&2.887&2.787&0\\
5371776&K01557.04&1.041&0.061&0.070&397.254&15.582&15.045&0\\
9573539&K00180.01&2.285&0.115&0.096&90.629&1.953&1.908&0\\
9886661&K01606.01&1.440&0.080&0.066&185.771&4.470&4.383&0\\
10055126&K01608.01&1.659&0.089&0.079&201.362&6.875&6.602&0\\
10055126&K01608.02&1.616&0.274&0.143&72.456&2.474&2.376&0\\
10055126&K01608.03&2.057&0.105&0.162&2.711&0.093&0.089&0\\
5009743&K01609.01&2.181&0.115&0.098&21.987&0.786&0.754&0\\
10015937&K01720.01&3.012&0.282&0.803&4.001&0.263&0.245&0\\
7950644&K00192.01&12.696&0.577&0.547&208.721&8.222&7.901&0\\
10080248&K01722.01&3.354&0.782&0.425&230.224&36.949&30.540&0\\
10213902&K01723.01&3.223&0.379&0.512&10.519&1.210&1.061&0\\
11821363&K01494.01&2.084&0.198&0.180&50.352&3.699&3.404&0\\
7629518&K01495.01&3.749&0.365&0.331&117.828&14.384&12.478&1\\
10810838&K00174.01&2.944&0.125&0.403&4.436&0.098&0.096&1\\
5308663&K01562.02&3.124&0.341&0.547&87.620&13.534&11.225&0\\
10963065&K01612.01&0.722&0.032&0.052&1503.581&26.395&26.122&0\\
5357901&K00188.01&10.255&0.475&0.454&229.036&9.679&9.244&0\\
4278221&K01615.01&1.336&0.075&0.059&3304.101&70.215&69.127&0\\
10214162&K01724.01&2.813&0.242&0.532&47.032&4.099&3.714&0\\
8242434&K01726.01&2.062&0.118&0.098&4.957&0.080&0.079&0\\
6185331&K01727.01&10.806&1.167&1.163&45.344&7.264&5.999&0\\
11820830&K01728.01&84.260&1467.452&14.829&591.674&23.558&22.601&0\\
9636135&K01498.01&3.185&0.620&0.397&464.765&81.018&66.431&0\\
9636135&K01498.02&1.726&0.202&0.201&1503.213&262.042&214.861&0\\
7841925&K01499.01&2.166&0.171&0.150&46.362&1.631&1.579&0\\
7841925&K01499.03&0.818&0.082&0.068&139.203&4.897&4.740&0\\
7841925&K01499.02&0.569&0.060&0.051&1998.285&70.290&68.048&0\\
5219234&K01563.01&3.227&0.181&0.421&112.914&8.358&7.715&0\\
5219234&K01563.02&3.205&0.178&0.708&65.100&4.819&4.448&0\\
5219234&K01563.03&1.696&0.096&0.149&231.246&17.118&15.800&0\\
5219234&K01563.04&2.549&0.513&0.187&25.523&1.889&1.744&0\\
6470149&K01230.01&55.980&3.073&2.935&55.586&4.061&3.705&0\\
9015738&K01616.01&1.665&0.097&0.270&127.240&2.382&2.331&0\\
9015738&K01616.02&0.770&0.176&0.165&36.762&0.688&0.673&0\\
7215603&K01618.01&0.805&0.064&0.051&2108.073&62.230&60.333&0\\
4276716&K01619.01&0.706&0.054&0.047&15.712&0.280&0.276&1\\
5561278&K01621.01&2.527&0.131&0.113&198.725&6.801&6.552&0\\
7287683&K01622.01&3.306&0.462&0.268&72.117&3.564&3.367&0\\
6387542&K01626.01&4.598&0.481&0.711&2694.600&323.515&279.392&0\\
6869184&K01732.01&3.352&0.329&0.278&20.174&2.001&1.783&0\\
7439316&K01501.01&1.437&0.128&0.109&196.127&11.274&10.560&0\\
12400538&K01503.01&6.516&0.735&0.638&5.450&1.180&0.904&1\\
5184584&K01564.01&10.533&1.179&1.022&44.326&7.427&6.061&0\\
5438099&K01567.01&2.323&0.462&0.141&70.449&4.314&4.031&0\\
5438099&K01567.02&1.974&0.103&0.349&127.255&7.793&7.282&0\\
5438099&K01567.03&2.415&0.401&0.271&21.983&1.346&1.258&0\\
5438099&K01567.04&2.977&0.158&0.498&6.185&0.379&0.354&0\\
6975129&K01628.01&3.878&0.742&0.221&165.824&6.601&6.319&0\\
6975129&K01628.02&1.513&0.093&0.080&4124.022&164.171&157.160&0\\
11391018&K00189.01&10.936&0.817&0.738&10.416&0.285&0.279&0\\
8685497&K01629.01&1.659&0.192&0.208&568.378&16.146&15.659&0\\
4365645&K01738.01&1.084&0.056&0.059&212.198&4.726&4.639&0\\
8197343&K01746.01&2.371&0.164&0.136&124.072&7.770&7.238&0\\
7032421&K01747.01&39.324&7682.050&406.803&40.686&1.951&1.850&0\\
6786348&K01749.01&3.123&0.339&0.285&51.950&6.559&5.668&0\\
9813499&K01505.01&3.072&0.372&0.823&417.034&60.294&51.020&0\\
12254792&K01506.01&3.224&0.274&0.470&17.234&0.919&0.868&1\\
12020218&K01507.01&2.545&0.232&0.205&54.869&4.764&4.336&0\\
7690844&K01508.01&4.267&0.638&0.653&79.722&12.956&10.726&0\\
8009350&K01569.01&2.521&0.277&0.424&18.196&1.051&0.987&0\\
8082001&K01570.01&3.259&0.275&0.505&266.271&19.846&18.262&0\\
9017682&K01630.01&3.415&0.437&0.375&430.162&82.944&65.465&1\\
9277896&K01632.01&1.985&0.123&0.435&844.751&23.749&23.053&0\\
9401997&K01633.01&1.861&0.134&0.108&14.683&0.711&0.675&0\\
10749128&K01639.02&2.417&0.127&0.837&847.657&42.255&40.029&0\\
9631995&K00022.01&12.987&0.547&0.521&264.983&5.551&5.443&0\\
11870545&K01510.01&1.458&0.358&0.127&851.424&62.632&58.164&0\\
7901948&K01511.01&1.648&0.288&0.144&553.056&35.154&32.649&0\\
6442377&K00176.01&3.121&0.140&0.273&61.495&2.032&1.960&0\\
5376836&K00182.01&25.692&2.051&2.065&1743.437&106.909&99.562&0\\
10004519&K01572.01&2.646&0.385&0.239&119.881&9.629&8.796&0\\
5031857&K01573.01&5.389&0.433&0.387&61.484&3.494&3.274&1\\
5031857&K01573.02&1.755&0.154&0.131&323.658&18.391&17.233&1\\
10879038&K01641.01&1.626&0.095&0.378&258.702&20.761&19.004&0\\
10990917&K01643.01&1.923&0.181&0.153&153.915&12.377&11.332&0\\
11046025&K01646.01&0.880&0.075&0.083&154.544&4.408&4.299&0\\
9729691&K01751.01&2.445&0.125&0.108&58.442&1.879&1.810&0\\
10904857&K00194.01&15.054&1.222&1.239&778.510&52.212&48.578&0\\
8651389&K01754.01&1.925&0.096&0.135&108.524&3.494&3.370&0\\
7871954&K01515.01&1.062&0.043&0.035&145.436&14.788&13.558&0\\
7871954&K01515.02&1.489&0.158&0.176&25.851&2.629&2.410&0\\
12418724&K01516.01&3.031&0.245&0.355&68.015&4.651&4.315&0\\
7456001&K01517.01&3.598&0.293&0.261&31.624&1.822&1.714&0\\
10028792&K01574.01&10.666&0.520&0.507&9.203&0.466&0.439&0\\
10028792&K01574.02&5.618&0.480&0.842&4.656&0.236&0.222&0\\
10028792&K01574.03&1.724&0.101&0.114&487.797&24.691&23.289&0\\
10028792&K01574.04&1.555&0.567&0.159&275.262&13.933&13.142&0\\
5299459&K01576.01&2.834&0.273&0.207&88.342&2.395&2.319&0\\
5299459&K01576.02&2.554&0.277&0.210&65.127&1.765&1.710&0\\
5299459&K01576.03&1.059&0.066&0.236&29.384&0.796&0.771&0\\
11337141&K01649.01&1.974&0.393&0.775&42.823&4.375&4.014&0\\
6705142&K01758.01&3.535&0.352&0.356&208.615&27.765&23.837&0\\
3967760&K01760.01&1.898&0.108&0.159&151.652&10.962&10.183&0\\
3967760&K01760.02&1.609&0.098&0.162&81.761&5.910&5.490&0\\
7549209&K01518.01&3.316&0.350&0.626&41.431&4.011&3.579&0\\
7663405&K01519.01&1.472&0.115&0.084&152.746&10.189&9.462&0\\
7663405&K01519.02&1.722&0.143&0.140&6.177&0.412&0.383&0\\
9818462&K01521.01&2.626&0.506&0.205&27.009&2.715&2.407&0\\
9651668&K00183.01&13.182&0.618&0.585&649.148&29.111&27.823&0\\
12506770&K01577.01&1.584&0.105&0.088&106.585&5.727&5.384&0\\
11337372&K01650.01&3.016&0.195&0.412&153.138&9.602&8.962&0\\
11337372&K01650.02&4.249&0.634&0.356&3.986&0.250&0.233&0\\
11337833&K01651.01&2.149&0.201&0.167&15.007&0.820&0.772&0\\
11547505&K01655.01&1.337&0.073&0.059&2142.634&56.935&55.632&0\\
11502867&K00195.01&11.407&0.536&0.508&410.723&18.580&17.686&0\\
9909735&K01779.01&4.035&0.177&0.269&333.149&7.321&7.127&0\\
9909735&K01779.02&3.639&0.873&0.634&96.513&2.121&2.065&0\\
12266636&K01522.01&2.583&0.450&0.198&29.128&1.024&0.988&0\\
12266636&K01522.02&1.060&0.105&0.099&106.141&3.730&3.602&0\\
7869917&K01525.01&2.772&0.210&0.411&586.169&19.806&19.146&0\\
7869917&K01525.02&1.710&0.226&0.293&331.893&11.214&10.840&0\\
9824805&K01526.01&1.732&0.148&0.372&538.569&46.882&42.378&0\\
7939330&K01581.01&8.129&0.908&0.975&105.036&18.391&14.916&0\\
7939330&K01581.02&7.893&0.748&1.372&12.649&2.215&1.796&0\\
4918309&K01582.01&9.172&0.991&0.888&2.387&0.186&0.171&0\\
12602568&K01583.01&3.891&0.329&0.794&354.221&29.470&26.828&0\\
9941066&K01584.01&1.498&0.304&0.122&37.110&1.641&1.567&0\\
5972334&K00191.01&11.426&0.588&0.555&51.492&3.158&2.958&1\\
5972334&K00191.02&2.358&0.145&0.117&606.947&37.222&34.868&1\\
5972334&K00191.03&1.255&0.091&0.068&3104.830&190.410&178.369&1\\
5972334&K00191.04&2.172&0.148&0.115&15.038&0.922&0.864&1\\
4650733&K01659.01&2.437&0.249&0.221&57.778&6.675&5.840&0\\
4830605&K01660.01&4.253&1.369&0.588&91.286&25.585&18.454&1\\
12120943&K01458.01&8.445&0.864&0.777&217.689&30.745&26.084&0\\
7768451&K01527.01&3.890&0.186&0.758&1.743&0.085&0.081&0\\
7691260&K01528.01&1.158&0.072&0.059&259.029&6.303&6.128&0\\
9821454&K01529.01&2.155&0.419&0.167&107.741&4.738&4.531&0\\
9821454&K01529.02&1.491&0.311&0.128&187.510&8.245&7.885&0\\
11954842&K01530.01&2.032&0.110&0.091&163.052&5.295&5.097&0\\
5470739&K01585.01&2.984&0.269&0.237&62.198&5.023&4.426&0\\
10022908&K01586.01&1.816&0.284&0.218&54.109&1.633&1.574&0\\
5617854&K01588.01&1.540&0.075&0.166&68.723&1.456&1.428&0\\
4932442&K01665.01&1.720&0.082&0.308&390.636&18.603&17.635&0\\
4932442&K01665.02&1.246&0.385&0.266&429.354&20.446&19.383&0\\
5183357&K01669.01&2.765&0.158&0.132&19.997&0.984&0.933&0\\
5269467&K01672.01&2.328&0.457&0.336&5.833&0.355&0.331&0\\
5360920&K01675.01&25.113&6968.751&5.873&67.420&8.384&7.297&0\\
9512981&K01466.01&10.090&0.621&0.582&0.431&0.040&0.036&0\\
11656246&K01532.01&2.601&0.165&0.395&124.646&4.175&4.038&0\\
7808587&K01533.01&1.258&0.072&0.059&231.432&6.797&6.585&0\\
4741126&K01534.01&1.915&0.104&0.087&109.842&3.913&3.775&0\\
4741126&K01534.02&1.198&0.064&0.084&407.977&14.535&14.021&0\\
5526717&K01677.01&2.924&0.185&0.183&17.883&1.275&1.173&1\\
6034945&K01683.01&1.605&0.353&0.150&129.534&5.337&5.111&0\\
8692861&K00172.01&2.903&0.139&0.124&123.517&4.038&3.897&0\\
8692861&K00172.02&2.247&0.131&0.112&2.687&0.088&0.085&0\\
9480310&K01470.01&4.347&0.518&0.458&65.473&7.376&6.496&0\\
11669125&K01535.01&1.751&0.093&0.079&7.854&0.183&0.179&0\\
12159249&K01536.01&1.247&0.074&0.068&954.588&29.279&28.378&0\\
9872292&K01537.01&1.484&0.271&0.097&463.155&11.593&11.345&0\\
8081482&K01539.01&44.478&3.540&3.220&1791.980&109.365&102.491&0\\
10028140&K01591.01&2.925&0.231&0.810&22.982&1.287&1.210&0\\
6049190&K01685.01&4.187&0.384&0.337&23.744&2.190&1.970&0\\
6198999&K01687.01&1.416&0.110&0.124&111.110&4.422&4.221&1\\
6310636&K01688.01&1.614&0.102&0.086&8159.933&488.210&456.289&0\\
6616218&K01692.01&2.834&0.120&0.291&149.977&2.584&2.544&1\\
6616218&K01692.02&0.835&0.265&0.053&488.674&8.419&8.288&1\\
7761545&K01472.01&6.479&0.339&0.314&5.747&0.347&0.326&0\\
7499398&K01473.01&7.606&0.653&0.973&31.677&2.803&2.538&0\\
12365184&K01474.01&12.514&0.613&0.577&37.416&1.990&1.866&0\\
4770365&K01475.01&1.834&0.127&0.100&273.792&13.996&13.263&0\\
4770365&K01475.02&2.322&0.158&0.120&25.644&1.311&1.242&0\\
4770365&K01475.03&1.425&0.108&0.100&64.983&3.322&3.148&0\\
10748390&K00003.01&4.737&0.201&0.188&100.770&1.859&1.841&0\\
11804465&K00020.01&19.565&0.857&0.812&877.539&27.195&26.259&0\\
9663113&K00179.01&7.251&0.519&0.366&279.787&17.189&16.012&0\\
9663113&K00179.02&9.935&0.960&0.669&3.356&0.206&0.192&0\\
4840513&K01541.01&28.915&2.771&2.469&1823.687&224.008&194.779&0\\
5289854&K01593.01&2.033&0.219&0.200&108.640&14.893&12.776&1\\
5289854&K01593.02&2.083&0.231&0.200&58.679&8.044&6.901&1\\
10006581&K01595.01&3.252&0.227&0.192&24.875&2.198&1.979&0\\
6696462&K01693.01&12.443&1583.464&5.999&464.513&46.656&41.530&0\\
7222086&K01701.01&2.137&0.132&0.124&4563.377&166.746&160.479&0\\
12406749&K01476.01&4.469&0.379&0.404&5.755&0.457&0.419&0\\
7811397&K01477.01&9.154&0.713&0.684&1.312&0.110&0.100&0\\
12403119&K01478.01&5.042&0.221&0.204&6.338&0.149&0.146&0\\
5282049&K01545.01&14.417&1.253&1.134&385.817&35.881&32.247&1\\
10027323&K01596.01&1.495&0.087&0.072&99.493&3.417&3.299&0\\
10027323&K01596.02&2.818&0.698&0.272&2.142&0.074&0.071&0\\
12019440&K00186.01&13.642&0.701&0.659&622.014&38.051&35.631&0\\
5039228&K01597.01&3.346&0.182&0.159&701.348&34.460&32.635&0\\
10004738&K01598.01&3.258&0.158&0.433&7.109&0.212&0.205&0\\
10004738&K01598.02&2.678&0.117&0.475&3.664&0.109&0.106&0\\
10004738&K01598.03&1.417&0.145&0.293&45.970&1.369&1.327&0\\
7304449&K01702.01&1.340&0.083&0.264&54.562&5.586&5.120&0\\
7386827&K01704.01&2.535&0.233&0.382&81.225&3.621&3.452&0\\
7522911&K01705.01&3.725&0.374&0.868&121.751&15.588&13.449&0\\
7626370&K01706.01&1.718&0.090&0.311&562.217&15.449&14.905&0\\
7703955&K01707.01&4.184&0.257&0.962&6.674&0.501&0.459&0\\
7703955&K01707.02&4.387&11.416&1.044&1.722&0.129&0.119&0\\
7512982&K01480.01&2.793&0.179&0.174&14.897&1.256&1.143&0\\
7512982&K01480.02&1.052&0.110&0.082&61.866&5.214&4.746&0\\
9597806&K01481.01&2.556&0.215&0.190&233.621&15.712&14.642&0\\
5283458&K01547.01&11.753&1.126&1.005&25.113&3.071&2.682&0\\
5438757&K01601.01&2.974&0.154&0.352&274.845&17.062&15.887&0\\
5438757&K01601.02&4.144&0.232&0.800&24.791&1.539&1.433&0\\
7750419&K01708.01&3.991&0.242&1.146&33.338&1.780&1.676&0\\
7815744&K01710.01&2.649&0.236&0.209&61.323&4.196&3.888&0\\
7955580&K01711.01&2.085&0.127&0.119&4.716&0.172&0.165&0\\
7898352&K01486.01&10.990&0.713&0.671&4.585&0.462&0.413&0\\
7898352&K01486.02&3.336&0.240&0.207&31.247&3.150&2.811&0\\
11402995&K00173.01&2.847&0.325&0.196&183.842&6.897&6.629&0\\
7984047&K01552.01&9.363&0.749&0.678&2.633&0.162&0.151&0\\
7951018&K01553.01&10.703&0.952&0.835&30.227&2.679&2.417&0\\
7747425&K01952.04&2.217&0.128&0.131&25.667&1.183&1.124&0\\
7747425&K01952.01&2.049&0.122&0.099&237.430&10.946&10.401&0\\
7747425&K01952.02&2.228&0.667&0.125&45.423&2.094&1.990&0\\
7747425&K01952.03&1.287&0.102&0.071&422.097&19.460&18.491&0\\
9892816&K01955.01&2.500&0.120&0.388&160.261&5.057&4.906&0\\
9892816&K01955.02&2.833&0.130&0.189&44.828&1.415&1.372&0\\
9892816&K01955.03&1.191&0.056&0.237&3111.322&98.179&95.249&0\\
9892816&K01955.04&2.790&0.352&0.910&77.290&2.439&2.366&0\\
9836149&K01958.01&3.492&0.197&0.623&62.845&4.878&4.478&0\\
4813563&K01959.01&2.243&0.294&0.280&5.988&0.175&0.170&0\\
3657758&K02034.01&3.640&0.326&0.326&419.910&41.012&36.771&0\\
3657758&K02034.02&1.444&0.210&0.175&734.619&71.750&64.329&0\\
9790806&K02035.01&2.254&0.539&0.413&710.019&17.121&16.685&0\\
6382217&K02036.01&2.130&0.063&0.383&16.561&1.710&1.572&0\\
6382217&K02036.02&1.251&0.351&0.105&27.189&2.808&2.581&0\\
5375194&K01825.01&2.092&0.127&0.117&43.916&1.249&1.209&0\\
6468138&K01826.01&3.154&0.158&0.133&4.980&0.143&0.139&0\\
10019708&K00199.01&13.984&0.883&0.816&1059.522&102.372&91.316&0\\
11875734&K01828.01&5.558&0.437&0.724&10.972&0.531&0.503&0\\
7046804&K00205.01&8.722&0.654&0.597&54.439&1.719&1.671&0\\
8680979&K01891.01&2.141&0.113&0.126&27.676&1.334&1.268&1\\
8680979&K01891.02&1.325&0.097&0.075&66.578&3.210&3.052&1\\
9030537&K01892.01&3.463&0.288&0.495&6.913&0.513&0.474&0\\
6949061&K01960.01&1.944&0.337&0.112&206.072&10.123&9.604&0\\
6949061&K01960.02&2.168&0.131&0.419&57.932&2.846&2.700&0\\
7269493&K01961.01&1.268&0.057&0.073&1162.510&31.797&30.900&0\\
7887791&K01964.01&0.716&0.040&0.040&843.526&24.921&24.139&0\\
11657891&K01965.01&1.263&0.105&0.090&519.636&15.666&15.119&0\\
9634821&K02037.01&3.429&0.907&0.369&2.670&0.117&0.111&0\\
9634821&K02037.03&1.813&0.132&0.140&47.095&2.063&1.962&0\\
9634821&K02037.02&1.740&0.129&0.122&85.478&3.744&3.562&0\\
8950568&K02038.01&1.684&3.434&0.186&107.028&4.477&4.277&0\\
8950568&K02038.02&1.865&0.425&0.118&61.929&2.590&2.475&0\\
8950568&K02038.03&1.386&0.377&0.207&38.390&1.606&1.534&0\\
8950568&K02038.04&1.186&0.143&0.076&24.318&1.017&0.972&0\\
11601584&K01831.01&2.654&1.006&0.495&7.233&0.198&0.194&0\\
11601584&K01831.02&1.176&0.062&0.066&194.340&5.325&5.202&0\\
11601584&K01831.03&1.126&0.049&0.046&12.586&0.345&0.337&0\\
11601584&K01831.04&2.009&0.100&0.440&41.449&1.136&1.110&0\\
8689793&K01893.01&2.035&0.101&0.104&814.925&34.803&33.353&0\\
11673802&K01894.01&6.668&0.899&0.380&1610.087&106.352&97.789&0\\
4263293&K01895.01&2.504&0.230&0.194&35.984&1.970&1.855&0\\
4263293&K01895.02&2.721&0.248&0.224&13.888&0.760&0.716&0\\
4263293&K01895.03&2.453&0.233&0.247&6.065&0.332&0.313&0\\
5695524&K01897.01&3.314&0.158&0.479&15.368&0.568&0.547&0\\
7948784&K01968.01&2.876&0.246&0.482&157.147&13.674&12.356&0\\
9244756&K01969.01&2.946&0.455&0.269&55.168&3.821&3.544&0\\
9650808&K01970.01&2.364&0.137&0.172&27.327&2.190&2.009&0\\
9650808&K01970.02&2.657&0.188&0.160&2.673&0.214&0.196&0\\
8804845&K02039.01&1.445&0.087&0.073&200.663&7.935&7.647&0\\
8804845&K02039.02&0.734&0.085&0.046&2761.757&109.217&105.253&0\\
10480915&K02040.01&3.152&0.222&0.811&49.881&1.786&1.721&0\\
11709244&K01832.01&2.640&0.322&0.244&210.554&10.134&9.600&0\\
11709244&K01832.02&2.792&0.148&0.730&53.044&2.553&2.418&0\\
11709244&K01832.03&2.306&0.661&0.209&12.083&0.582&0.551&0\\
11853878&K01833.01&2.081&0.374&0.251&103.909&2.626&2.565&0\\
11853878&K01833.02&3.089&0.259&0.762&39.118&0.989&0.966&0\\
11853878&K01833.03&1.805&0.446&0.208&58.150&1.469&1.435&0\\
5728139&K00206.01&15.553&0.934&0.867&1682.660&148.216&133.034&0\\
7668663&K01898.01&1.998&0.084&0.351&301.329&6.076&5.966&0\\
7047922&K01899.01&3.616&0.344&0.617&153.493&8.107&7.638&1\\
7047922&K01899.02&1.388&0.351&0.173&355.484&18.776&17.690&1\\
9347009&K01971.01&2.140&0.202&0.163&16.881&1.009&0.947&0\\
4917596&K01973.01&1.999&0.205&0.174&176.144&20.585&17.844&1\\
11046458&K00214.01&10.183&0.473&0.460&470.754&16.741&16.162&1\\
9111849&K02042.01&5.997&1.009&0.540&36.548&1.764&1.665&0\\
7132798&K00220.01&4.283&0.328&0.296&745.285&30.655&29.346&1\\
7132798&K00220.02&1.067&0.090&0.086&367.322&15.109&14.464&1\\
3448130&K02043.01&2.991&0.172&0.145&10.624&0.519&0.496&0\\
9656252&K02044.01&3.470&0.726&0.253&55.933&6.815&5.940&0\\
6026438&K02045.01&1.916&0.146&0.279&64.845&2.661&2.537&0\\
6026438&K02045.02&1.436&0.117&0.146&8.949&0.367&0.350&0\\
6026438&K02045.03&1.254&0.119&0.122&14.404&0.591&0.563&0\\
9471268&K01835.01&1.913&0.096&0.113&303.620&14.592&13.835&0\\
9471268&K01835.02&1.729&0.107&0.081&783.449&37.652&35.700&0\\
9471268&K01835.03&1.816&0.352&0.143&180.644&8.682&8.232&0\\
10657406&K01837.01&2.231&0.197&0.287&10.166&0.202&0.198&0\\
10657406&K01837.02&0.994&0.250&0.088&564.581&11.199&10.995&0\\
5526527&K01838.01&2.737&0.764&0.624&11.111&0.281&0.275&0\\
8766650&K01904.01&1.245&0.318&0.103&35.408&0.517&0.509&0\\
10328393&K01905.01&1.166&0.064&0.058&53.712&1.058&1.041&0\\
10328393&K01905.02&1.000&0.071&0.048&19.986&0.394&0.387&0\\
10328393&K01905.03&1.110&0.073&0.061&7.253&0.143&0.141&0\\
11773328&K01906.01&4.450&0.470&1.004&119.915&8.009&7.425&0\\
7094486&K01907.01&2.381&0.116&0.088&11.561&1.220&1.119&0\\
7289577&K01974.01&3.040&0.192&0.156&3.150&0.154&0.147&0\\
8543100&K01975.01&2.366&0.258&0.225&159.422&23.870&20.264&0\\
2693736&K01976.01&2.057&0.126&0.099&36.787&1.513&1.441&0\\
10663396&K02046.01&2.696&0.136&0.118&78.175&2.069&1.998&0\\
11457726&K02047.01&1.760&0.081&0.217&380.134&14.341&13.807&0\\
8956206&K02048.01&2.425&0.201&0.171&137.927&16.130&14.215&1\\
9649706&K02049.01&1.627&0.090&0.078&2944.000&118.711&113.863&0\\
5856571&K01839.01&1.937&0.096&0.108&82.766&3.726&3.545&0\\
5856571&K01839.02&2.430&0.750&0.441&4.862&0.219&0.208&0\\
7765528&K01840.01&4.405&0.271&0.407&266.514&18.755&17.287&0\\
7765528&K01840.02&19.729&9280.266&96.008&181.272&12.756&11.758&0\\
11760231&K01841.01&2.403&0.111&0.256&7.892&0.270&0.260&0\\
7779077&K01842.01&2.539&0.511&0.250&38.683&1.385&1.338&0\\
6046540&K00200.01&12.817&0.649&0.615&337.682&19.844&18.593&1\\
5706966&K01908.01&1.550&0.390&0.091&16.819&0.451&0.440&1\\
5706966&K01908.02&1.338&0.071&0.088&7.049&0.189&0.184&1\\
3762468&K00208.01&12.885&1.156&1.069&1414.329&143.901&128.216&0\\
10130039&K01909.01&1.371&0.072&0.059&97.210&2.348&2.296&0\\
10130039&K01909.02&1.059&0.060&0.047&300.982&7.270&7.110&0\\
10130039&K01909.03&1.459&0.191&0.168&39.475&0.954&0.933&0\\
9518318&K01978.01&2.743&0.159&0.401&134.357&8.648&8.051&0\\
9518318&K01978.02&2.993&0.169&0.440&23.812&1.533&1.427&0\\
7273277&K01979.01&1.876&0.106&0.270&1180.064&86.903&79.047&1\\
11769890&K01980.01&2.715&0.125&0.410&2.821&0.073&0.071&0\\
6862721&K01982.01&1.814&0.196&0.160&131.367&13.318&11.932&0\\
9279354&K02060.01&2.207&0.167&0.337&210.546&8.090&7.791&0\\
6774880&K02062.01&2.797&0.251&0.436&26.928&1.685&1.572&0\\
3937519&K00221.01&5.286&0.238&0.224&310.021&10.994&10.620&0\\
3937519&K00221.02&1.019&0.074&0.061&149.937&5.317&5.136&0\\
7449541&K02063.01&3.867&0.528&0.719&2298.642&540.009&411.412&0\\
5080636&K01843.01&1.635&0.057&0.243&28.511&2.895&2.653&0\\
5080636&K01843.02&0.892&0.173&0.191&16.427&1.668&1.529&0\\
3338885&K01845.01&1.891&0.113&0.304&328.698&8.676&8.410&1\\
3338885&K01845.02&5.098&0.578&2.161&93.868&2.478&2.402&1\\
6776401&K01847.01&2.170&0.178&0.151&13.955&0.485&0.469&0\\
8226050&K01910.01&2.228&0.312&0.183&10.170&0.341&0.329&0\\
8226050&K01910.02&1.052&0.270&0.123&23.340&0.782&0.756&0\\
9965957&K01911.01&2.501&0.192&0.532&108.788&5.005&4.783&0\\
9704384&K01913.01&1.505&0.125&0.245&191.811&3.571&3.530&0\\
8426567&K01914.01&1.956&0.692&0.167&16.101&0.375&0.365&0\\
10094670&K01984.01&2.849&0.132&0.525&59.632&1.919&1.851&0\\
8142942&K01985.01&2.255&0.095&0.385&87.150&1.523&1.499&1\\
8257205&K01986.01&3.553&0.502&0.439&1.512&0.063&0.060&0\\
8257205&K01986.02&1.192&0.089&0.071&86.644&3.585&3.421&0\\
9044228&K01988.01&1.249&0.145&0.131&668.128&14.465&14.224&0\\
7265298&K02051.01&3.016&0.183&0.187&49.973&4.001&3.658&0\\
7265298&K02051.02&1.648&0.102&0.164&154.803&12.395&11.333&0\\
3248501&K02052.01&4.165&4.152&0.818&600.104&68.506&60.408&0\\
2307415&K02053.01&2.240&0.311&0.233&209.368&7.553&7.269&0\\
2307415&K02053.02&1.803&0.213&0.161&844.979&30.484&29.338&0\\
9735426&K01849.01&2.681&0.261&0.276&77.841&3.171&3.035&0\\
8826168&K01850.01&2.641&0.509&0.134&170.137&7.129&6.818&0\\
10464050&K01851.01&2.217&0.170&0.178&337.471&13.979&13.378&0\\
9763348&K01852.01&2.599&0.151&0.128&185.203&7.314&6.997&0\\
9101496&K01915.01&3.089&0.386&0.210&721.124&35.313&33.347&0\\
9101496&K01915.02&2.664&0.156&0.176&32.035&1.569&1.481&0\\
10723750&K00209.01&12.209&0.627&0.590&41.863&2.586&2.407&0\\
10723750&K00209.02&8.504&0.456&0.610&157.541&9.731&9.059&0\\
10779233&K01989.01&2.344&0.129&0.101&2.121&0.046&0.045&1\\
11614617&K01990.01&4.119&0.343&0.676&117.956&7.091&6.632&0\\
11450414&K01992.01&2.929&0.316&0.273&180.549&9.408&8.890&0\\
11450414&K01992.02&3.674&0.574&1.374&65.707&3.424&3.235&0\\
10384798&K01997.01&2.611&0.425&0.220&21.692&0.855&0.821&0\\
3128552&K02055.01&2.301&0.128&0.114&128.550&5.787&5.510&1\\
3128552&K02055.02&1.605&0.102&0.084&357.082&16.076&15.304&1\\
3128552&K02055.03&1.329&0.090&0.074&672.322&30.269&28.815&1\\
3128552&K02055.04&1.521&0.072&0.386&205.944&9.272&8.827&1\\
10134152&K02056.01&1.966&0.162&0.141&18.153&0.803&0.765&1\\
9573685&K02057.01&1.178&0.058&0.045&27.569&2.815&2.580&0\\
10329835&K02058.01&1.471&0.108&0.350&143.968&14.861&13.703&0\\
6849046&K00201.01&8.523&0.370&0.348&312.514&8.437&8.217&0\\
8804397&K01853.01&3.687&0.185&0.372&30.997&1.647&1.553&1\\
9662811&K01854.01&2.540&0.203&0.378&13.991&0.313&0.305&0\\
11570749&K01856.01&2.227&0.114&0.095&6.925&0.184&0.180&0\\
10074466&K01917.01&2.837&0.138&0.528&29.949&0.815&0.788&0\\
8218379&K01920.01&2.027&0.318&0.158&33.479&1.251&1.208&0\\
8218379&K01920.02&0.742&0.084&0.076&64.464&2.409&2.326&0\\
7755636&K01921.01&2.871&0.155&0.133&172.112&7.535&7.181&0\\
9411166&K01922.01&2.447&0.381&0.207&1445.204&145.613&129.630&1\\
9411166&K01922.03&4.327&0.287&0.291&7.071&0.712&0.634&1\\
4989057&K01923.01&1.838&0.112&0.086&119.603&4.029&3.889&0\\
9834040&K01998.01&2.134&0.202&0.177&218.497&21.329&19.209&0\\
6152974&K00216.01&5.899&0.261&0.279&21.409&0.706&0.681&0\\
6152974&K00216.02&1.343&0.088&0.079&79.753&2.630&2.538&0\\
8802693&K02000.01&2.651&0.535&0.256&19.127&1.410&1.304&0\\
6061773&K02001.01&1.059&0.073&0.059&63.439&1.272&1.248&0\\
2579043&K02064.01&2.764&0.253&0.221&560.543&50.093&45.214&0\\
3239671&K02066.01&2.950&0.199&0.160&2.181&0.137&0.128&0\\
9304101&K02067.01&2.036&0.090&0.142&195.353&6.510&6.249&1\\
11360571&K02069.01&5.963&0.608&0.738&55.450&2.437&2.322&1\\
6035124&K02071.01&0.957&0.046&0.063&225.216&5.321&5.220&0\\
4157325&K01860.01&2.661&0.120&0.270&224.089&8.301&7.950&0\\
4157325&K01860.02&2.564&0.309&0.253&93.072&3.448&3.302&0\\
4157325&K01860.03&1.583&0.258&0.135&585.712&21.698&20.780&0\\
5108214&K01924.01&1.463&0.280&0.122&5917.955&395.496&366.023&0\\
9955598&K01925.01&1.126&0.173&0.151&6.157&0.132&0.130&0\\
5770074&K01928.01&2.767&0.135&0.120&13.243&0.365&0.354&0\\
10136549&K01929.01&2.340&0.305&0.209&376.210&11.815&11.455&0\\
10136549&K01929.02&1.726&0.282&0.122&1589.012&49.903&48.384&0\\
12154526&K02004.01&3.579&0.181&0.549&28.851&0.998&0.956&0\\
12154526&K02004.02&1.368&0.063&0.116&1323.065&45.752&43.838&0\\
12154526&K02004.03&0.982&0.364&0.105&3004.523&103.898&99.550&0\\
6665512&K02005.01&2.462&0.336&0.300&96.976&2.533&2.472&0\\
10525027&K02006.01&0.956&0.030&0.049&50.427&5.094&4.675&0\\
11069176&K02007.01&1.380&0.083&0.087&62.025&1.417&1.387&0\\
11069176&K02007.02&1.349&0.085&0.097&40.644&0.928&0.909&0\\
10005758&K01783.01&9.179&0.427&0.412&5.693&0.209&0.201&0\\
10005758&K01783.02&5.548&0.562&0.361&2.101&0.077&0.074&0\\
5864975&K01787.01&13.468&1.670&1.470&14.836&2.999&2.364&0\\
2975770&K01788.01&5.105&0.249&0.214&2.472&0.070&0.068&0\\
3648437&K01861.01&2.805&0.149&0.125&77.815&2.835&2.723&1\\
7877496&K00202.01&14.630&0.689&0.654&2144.307&98.659&94.030&0\\
7286173&K01862.01&2.285&0.123&0.101&10.857&0.348&0.335&0\\
11126381&K01863.01&2.850&0.149&0.133&31.844&1.025&0.996&0\\
4149450&K01864.01&2.995&0.354&0.698&1700.081&57.123&55.083&0\\
5511081&K01930.01&2.496&0.131&0.108&256.606&8.106&7.885&0\\
5511081&K01930.02&2.406&0.121&0.107&119.648&3.780&3.677&0\\
5511081&K01930.04&1.634&0.076&0.098&428.524&13.537&13.168&0\\
5511081&K01930.03&2.731&0.145&0.120&53.556&1.692&1.646&0\\
10978763&K01931.01&1.328&0.062&0.096&159.945&6.761&6.448&0\\
10978763&K01931.02&1.070&0.068&0.078&58.651&2.479&2.364&0\\
10978763&K01931.03&1.054&0.074&0.063&101.841&4.305&4.105&0\\
2449431&K02009.01&2.548&0.142&0.115&7.969&0.255&0.247&1\\
5631630&K02010.01&2.694&0.146&0.121&87.457&3.064&2.947&0\\
6504954&K01790.01&8.266&0.808&0.719&5.046&0.390&0.358&0\\
9410930&K00196.01&14.264&0.716&0.677&2036.749&117.262&109.892&0\\
5731623&K01793.01&11.674&3.104&1.644&1280.180&174.275&147.411&0\\
10676014&K01797.01&2.194&0.302&0.112&21.531&0.407&0.401&0\\
9520838&K01866.01&3.297&0.200&0.159&3.853&0.194&0.183&0\\
8167996&K01867.01&1.329&0.055&0.045&73.056&7.459&6.843&0\\
8167996&K01867.02&2.444&0.069&0.408&7.590&0.775&0.711&0\\
8167996&K01867.03&1.242&0.054&0.048&28.272&2.886&2.648&0\\
6773862&K01868.01&2.373&0.345&0.135&6.560&0.667&0.613&0\\
5202905&K01932.01&3.055&0.197&0.191&154.653&7.937&7.457&0\\
5202905&K01932.02&2.259&0.198&0.165&274.318&14.079&13.227&0\\
9072190&K01933.01&3.007&0.437&0.182&12.098&0.778&0.726&0\\
5384079&K02011.01&1.581&0.341&0.096&438.942&15.242&14.684&0\\
5384079&K02011.02&1.091&0.080&0.062&133.259&4.627&4.458&0\\
9839821&K02012.01&2.693&0.135&0.176&20.976&1.031&0.979&0\\
9839821&K02012.02&2.578&0.186&0.143&2.333&0.115&0.109&0\\
4056616&K02013.01&0.824&0.049&0.042&139.818&2.438&2.396&0\\
6707908&K02014.01&48.759&2417.766&9.195&2397.557&372.889&308.767&1\\
8492026&K02016.01&2.689&0.141&0.399&760.524&34.839&33.121&0\\
11017901&K01800.01&14.379&34.808&7.384&119.039&2.565&2.521&0\\
5088591&K01801.01&2.626&0.248&0.212&33.091&1.180&1.130&0\\
11298298&K01802.01&2.791&0.120&0.341&307.058&7.425&7.286&0\\
10187159&K01870.01&2.106&0.177&0.149&74.350&1.887&1.841&0\\
9758089&K01871.01&2.976&0.297&0.502&1.612&0.055&0.054&0\\
9758089&K01871.02&2.391&0.126&0.465&6.558&0.225&0.218&0\\
10619192&K00203.01&14.339&0.644&0.611&1481.766&54.343&52.415&0\\
9883311&K01872.01&18.123&9672.845&51.224&40.070&4.858&4.190&0\\
4939346&K01873.01&6.655&0.745&0.642&22.025&3.584&2.972&0\\
4939346&K01873.02&3.218&0.369&0.362&57.079&9.287&7.702&0\\
4242147&K01934.01&1.891&0.129&0.092&7.368&0.194&0.190&0\\
10190777&K01937.01&1.493&0.063&0.231&330.249&5.445&5.391&0\\
9651234&K01938.01&2.270&0.286&0.131&2.339&0.065&0.063&0\\
7045496&K01939.01&2.239&0.202&0.174&50.370&3.061&2.868&0\\
8750043&K02017.01&1.134&0.105&0.070&647.256&12.625&12.383&0\\
9973109&K02018.01&2.979&0.573&0.272&56.910&2.659&2.527&0\\
9973109&K02018.02&1.614&0.162&0.144&116.205&5.429&5.160&0\\
6226290&K02019.01&2.742&0.254&0.224&69.213&6.331&5.692&1\\
9595827&K00217.01&12.505&0.623&0.580&272.033&14.710&13.824&0\\
4349442&K01803.01&2.319&0.097&0.092&116.668&2.060&2.029&0\\
4644952&K01805.01&2.850&0.130&0.411&136.343&3.669&3.550&0\\
4644952&K01805.02&2.000&0.123&0.098&17.962&0.483&0.468&0\\
4644952&K01805.03&1.692&0.298&0.166&253.665&6.826&6.605&0\\
2987027&K00197.01&7.438&0.316&0.299&20.618&0.463&0.454&0\\
8978528&K01874.01&2.676&0.130&0.159&11.869&0.482&0.458&0\\
8978528&K01874.02&1.720&0.086&0.124&40.689&1.652&1.571&0\\
11622600&K01876.01&2.744&0.155&0.124&1.371&0.041&0.040&0\\
10454632&K01877.01&1.744&0.075&0.369&15.291&0.337&0.331&0\\
10005788&K01940.01&1.860&0.147&0.149&19.258&0.650&0.627&0\\
10656508&K00211.01&13.215&0.776&0.719&9.785&0.806&0.732&0\\
2832589&K01942.01&2.958&0.382&0.241&61.009&3.379&3.178&0\\
2832589&K01942.02&1.846&1.045&0.467&448.772&24.855&23.376&0\\
2438513&K01944.01&2.165&0.584&0.207&73.176&2.246&2.165&0\\
6356207&K02021.01&1.757&0.151&0.143&174.074&9.809&9.237&0\\
8564674&K02022.01&1.979&0.203&0.160&248.274&12.607&11.941&1\\
8564674&K02022.02&1.958&0.230&0.195&94.491&4.798&4.545&1\\
8578780&K02023.01&2.356&0.204&0.183&62.879&3.579&3.356&0\\
4544907&K02024.01&3.034&0.323&0.420&17.416&0.917&0.866&0\\
8240797&K01809.01&2.290&0.097&0.284&80.103&1.852&1.816&0\\
8240797&K01809.02&1.519&0.227&0.071&296.155&6.846&6.713&0\\
9455325&K01813.01&2.478&0.109&0.443&73.590&1.444&1.420&0\\
3098810&K01878.01&3.642&0.260&0.781&40.338&1.388&1.341&0\\
8367644&K01879.01&3.475&0.585&0.298&3.954&0.411&0.377&0\\
10332883&K01880.01&1.413&0.047&0.041&243.984&24.663&22.668&1\\
9305831&K00204.01&12.615&0.680&0.652&1109.223&76.823&70.746&0\\
11656918&K01945.01&2.936&0.349&0.273&6.978&0.316&0.301&0\\
11656918&K01945.02&1.214&0.179&0.291&36.614&1.658&1.580&0\\
10844890&K01946.01&2.795&0.251&0.559&143.218&5.570&5.325&0\\
4636578&K02025.01&3.191&0.266&0.365&138.415&6.812&6.431&1\\
4636578&K02025.02&2.717&0.152&0.133&83.237&4.096&3.867&1\\
4636578&K02025.03&1.757&0.086&0.132&257.721&12.683&11.974&1\\
11923284&K02026.01&1.692&0.076&0.261&788.501&18.929&18.449&0\\
5621125&K01814.01&3.917&0.187&0.198&165.868&6.660&6.372&0\\
9872283&K01815.01&2.016&0.236&0.138&129.223&1.955&1.928&0\\
9872283&K01815.02&0.489&0.041&0.053&280.497&4.244&4.185&0\\
7870032&K01818.01&2.492&0.470&0.132&40.400&1.329&1.292&0\\
9597058&K01819.01&1.903&0.082&0.153&53.823&1.143&1.118&0\\
4035640&K01881.01&2.469&0.149&0.115&11.920&0.467&0.449&0\\
6205228&K01882.01&2.302&0.135&0.131&723.081&42.062&39.554&0\\
11758544&K01883.01&1.310&0.073&0.063&1900.131&60.262&58.475&0\\
4851530&K01884.02&1.748&0.150&0.182&178.775&13.718&12.631&1\\
3118797&K01950.01&3.691&0.354&0.335&5.446&0.646&0.565&1\\
7102316&K02028.01&2.890&0.282&0.239&6.712&0.683&0.609&0\\
7102316&K02028.02&2.889&0.432&0.509&11.983&1.219&1.087&0\\
7102316&K02028.03&2.279&0.244&0.204&1.989&0.202&0.180&0\\
9489524&K02029.01&1.527&0.247&0.274&26.373&0.629&0.616&0\\
9489524&K02029.02&0.872&0.066&0.053&50.389&1.202&1.177&0\\
9489524&K02029.03&0.686&0.048&0.076&83.353&1.988&1.947&0\\
9489524&K02029.04&0.595&0.057&0.066&135.655&3.236&3.170&0\\
5940165&K02031.01&1.851&0.139&0.189&33.760&0.958&0.930&0\\
8277797&K01820.01&1.507&0.080&0.064&203.406&4.015&3.943&1\\
8277797&K01820.02&0.895&0.061&0.044&735.179&14.511&14.250&1\\
5124667&K01822.01&2.646&0.137&0.114&4.177&0.124&0.121&0\\
2989404&K01824.01&1.649&0.074&0.131&650.014&22.520&21.668&0\\
2989404&K01824.02&1.595&0.104&0.241&1774.329&61.473&59.146&0\\
11413812&K01885.01&2.303&0.178&0.182&409.917&17.712&16.924&0\\
9549648&K01886.01&2.612&0.121&0.399&740.173&27.870&26.668&0\\
10063802&K01888.01&5.668&0.680&0.308&18.000&0.622&0.600&0\\
11074178&K01889.01&2.935&0.165&0.535&40.853&2.690&2.504&0\\
11074178&K01889.02&2.092&0.244&0.574&73.800&4.859&4.524&0\\
5942808&K02250.01&2.932&0.161&0.489&230.748&13.593&12.706&0\\
5942808&K02250.02&1.636&0.663&0.107&1795.484&105.769&98.867&0\\
6206214&K02252.01&2.676&0.174&0.155&449.699&24.886&23.375&0\\
8959839&K02253.01&2.186&0.198&0.165&80.984&4.539&4.264&0\\
7672097&K02255.01&1.610&0.155&0.133&93.308&8.442&7.648&0\\
5599774&K02337.01&2.505&0.724&0.244&79.030&6.594&5.998&0\\
8099138&K02338.01&2.667&0.202&0.460&8.302&0.462&0.436&0\\
7033233&K02339.01&1.118&0.112&0.052&267.142&10.239&9.785&0\\
6383785&K00239.02&1.495&0.105&0.082&585.587&36.319&33.922&0\\
6383785&K00239.01&4.241&0.234&0.213&324.856&20.148&18.819&0\\
9411412&K02101.01&1.515&0.276&0.206&124.866&3.864&3.723&0\\
7008211&K02102.01&3.064&0.282&0.233&1.300&0.060&0.057&0\\
7620413&K02103.01&1.477&0.092&0.080&995.670&53.515&50.447&0\\
7620413&K02103.02&0.967&0.075&0.091&611.011&32.841&30.958&0\\
4545187&K00223.01&2.560&0.316&0.285&220.489&7.278&7.028&0\\
4545187&K00223.02&2.552&0.210&0.402&7.296&0.241&0.233&0\\
10854546&K02104.01&1.791&0.151&0.141&766.344&52.106&48.357&0\\
11774991&K02173.01&1.195&0.311&0.074&5.985&0.096&0.095&0\\
11774991&K02173.02&1.151&0.275&0.146&3.761&0.061&0.060&0\\
9112931&K02256.01&2.859&0.346&0.269&26.229&1.256&1.197&0\\
9071593&K02257.01&1.940&0.123&0.132&12.245&0.931&0.856&0\\
9071593&K02257.02&1.712&0.099&0.181&5.512&0.419&0.385&0\\
8126558&K02259.01&2.402&0.244&0.200&76.025&6.464&5.900&0\\
11811193&K02260.01&1.061&0.053&0.059&511.757&14.280&13.872&0\\
3734418&K02261.01&1.089&0.055&0.067&181.205&4.445&4.316&0\\
3734418&K02261.02&0.832&0.160&0.158&92.106&2.260&2.194&0\\
8681734&K02340.01&1.439&0.095&0.081&108.069&4.594&4.389&0\\
8247771&K02344.01&1.074&0.103&0.085&544.534&28.288&26.772&0\\
8165946&K02105.01&1.302&0.070&0.073&238.508&8.477&8.167&1\\
12017109&K02106.01&1.705&0.160&0.155&86.685&7.664&6.923&0\\
9225395&K02107.01&2.035&0.145&0.118&3.577&0.177&0.168&0\\
10709622&K02108.01&3.193&0.530&0.259&22.981&1.457&1.362&0\\
11499228&K02109.01&4.169&0.203&0.903&160.282&7.030&6.699&0\\
9022166&K02175.01&3.427&0.157&0.210&107.580&4.301&4.120&0\\
9022166&K02175.02&4.510&0.662&0.518&28.681&1.147&1.098&0\\
10965588&K02177.01&2.361&0.536&0.196&4.547&0.272&0.255&0\\
8491277&K00234.01&3.487&0.509&0.276&202.775&8.270&7.921&0\\
8613535&K02263.01&2.984&0.256&0.236&100.148&6.977&6.442&0\\
8613535&K02263.02&2.291&0.204&0.178&464.773&32.379&29.898&0\\
8613535&K02263.03&1.687&0.153&0.169&239.218&16.665&15.388&0\\
12256520&K02264.01&1.557&0.094&0.091&14.188&0.519&0.496&0\\
12256520&K02264.02&0.940&0.070&0.071&107.950&3.945&3.776&0\\
5629538&K02345.01&1.912&0.260&0.259&89.431&5.401&5.067&0\\
8561231&K02346.01&2.856&0.253&0.587&23.876&2.334&2.100&0\\
8235924&K02347.01&1.216&0.038&0.056&723.806&73.969&67.946&0\\
6941084&K02348.01&2.519&0.232&0.205&7.021&0.486&0.450&0\\
6200235&K02350.01&1.491&0.337&0.245&1038.493&48.724&46.399&0\\
11460462&K02110.01&1.646&0.080&0.370&813.524&41.175&38.813&0\\
8612275&K02111.01&1.382&0.088&0.070&415.434&18.795&17.925&0\\
8612275&K02111.02&2.212&0.104&0.388&146.500&6.628&6.321&0\\
7207061&K02113.01&2.488&0.248&0.216&30.968&3.536&3.104&0\\
7207061&K02113.02&2.222&0.224&0.193&43.624&4.981&4.372&0\\
7286911&K02180.01&2.061&0.117&0.350&55.758&3.310&3.108&0\\
8591173&K02181.01&1.392&0.105&0.185&30.715&1.081&1.043&0\\
6962109&K02182.01&2.190&0.197&0.183&29.864&2.477&2.262&0\\
5706595&K02183.01&2.259&0.469&0.214&54.197&4.212&3.867&0\\
5706595&K02183.02&1.498&0.109&0.097&361.514&28.095&25.792&0\\
10489345&K02266.01&1.659&0.162&0.135&1039.697&79.399&73.021&0\\
10329469&K02271.01&1.953&0.183&0.148&4.107&0.241&0.226&0\\
9717943&K02273.01&0.944&0.065&0.072&348.046&8.941&8.730&0\\
8026752&K00240.01&5.318&0.443&0.547&859.509&67.657&61.802&1\\
1872821&K02351.01&1.611&0.115&0.087&89.589&4.807&4.551&0\\
8013439&K02352.01&1.056&0.046&0.068&225.331&4.090&3.998&0\\
8013439&K02352.02&0.925&0.047&0.043&716.085&12.996&12.706&0\\
8013439&K02352.03&0.993&0.189&0.107&429.120&7.788&7.614&0\\
6921944&K02114.01&1.832&0.078&0.341&47.180&1.098&1.068&0\\
9532052&K02115.01&2.920&0.256&0.221&34.197&4.843&4.119&1\\
8164012&K02116.01&1.602&0.079&0.093&2399.974&118.749&112.370&0\\
8611781&K02185.01&3.388&0.657&0.294&25.760&1.212&1.151&0\\
3097926&K02186.01&3.713&0.360&0.884&33.624&2.388&2.211&0\\
10518424&K02188.02&0.929&0.110&0.123&186.873&16.396&14.875&0\\
5730445&K02189.01&3.864&0.409&0.992&7.907&0.568&0.526&0\\
5601258&K02191.01&1.244&0.067&0.068&14.742&1.503&1.378&0\\
7960980&K02274.01&2.712&0.267&0.230&69.537&6.442&5.827&0\\
8107225&K00235.01&2.264&0.340&0.164&148.456&5.005&4.828&0\\
3458028&K02276.01&2.395&0.198&0.176&10171.005&396.523&380.434&0\\
3342794&K02278.01&2.642&0.127&0.378&168.290&7.215&6.910&0\\
3342794&K02278.02&1.306&0.081&0.079&689.912&29.579&28.329&0\\
5716932&K02358.01&3.570&0.635&0.283&35.718&1.584&1.507&0\\
11288051&K00241.01&2.552&0.136&0.463&30.716&0.868&0.846&0\\
11288051&K00241.02&1.756&0.078&0.429&10.499&0.297&0.289&0\\
11288051&K00241.03&1.228&0.053&0.319&198.843&5.619&5.476&0\\
11566256&K02361.01&1.875&0.167&0.150&239.731&13.975&13.111&0\\
8495415&K02362.02&2.256&0.439&0.356&37.664&3.592&3.226&0\\
4055304&K02119.01&1.450&0.074&0.250&2387.261&68.658&66.208&0\\
4857213&K02120.01&1.378&0.062&0.292&47.546&1.051&1.028&0\\
9415108&K02121.01&1.434&0.101&0.080&206.414&9.557&9.093&0\\
4262581&K02122.01&1.901&0.116&0.098&11.382&0.456&0.437&0\\
8591693&K02123.01&2.377&0.203&0.178&35.917&1.603&1.524&0\\
4833421&K00232.01&6.017&0.286&0.272&160.499&7.397&7.046&0\\
4833421&K00232.02&2.423&0.120&0.111&448.102&20.651&19.672&0\\
4833421&K00232.03&2.328&0.130&0.110&77.140&3.555&3.386&0\\
4833421&K00232.04&2.549&0.139&0.123&36.299&1.673&1.594&0\\
4833421&K00232.05&2.369&0.135&0.113&21.524&0.992&0.945&0\\
8282651&K02193.01&1.436&0.126&0.109&150.055&7.418&7.027&0\\
8282651&K02193.02&1.237&0.463&0.090&70.570&3.488&3.305&0\\
3548044&K02194.01&2.366&0.494&0.214&41.737&1.626&1.563&0\\
3548044&K02194.02&2.307&0.120&0.129&17.063&0.665&0.639&0\\
3548044&K02194.03&1.851&0.121&0.157&1.393&0.054&0.052&0\\
11401767&K02195.01&2.811&0.180&0.565&91.881&7.175&6.561&0\\
11401767&K02195.02&2.405&0.156&0.448&53.471&4.176&3.818&0\\
11401767&K02195.03&1.951&0.119&0.480&384.627&30.037&27.463&0\\
10909127&K02200.01&1.475&0.225&0.186&245.904&16.631&15.449&0\\
3661886&K02279.01&2.016&0.118&0.103&49.855&1.887&1.817&0\\
3661886&K02279.02&1.558&0.070&0.152&139.112&5.266&5.069&0\\
2439243&K02280.01&3.313&0.630&0.322&26.356&2.757&2.461&0\\
9221517&K02281.01&0.879&0.214&0.078&1462.098&39.966&39.028&0\\
6751874&K02282.01&2.614&0.173&0.133&641.814&27.623&26.362&0\\
10863608&K02368.01&1.672&0.166&0.160&152.047&16.083&14.330&0\\
5602588&K02369.01&3.160&0.281&0.523&139.848&22.452&18.688&0\\
5602588&K02369.02&1.608&0.283&0.182&293.435&47.110&39.212&0\\
5602588&K02369.03&1.527&0.176&0.155&245.123&39.354&32.756&0\\
5385304&K02370.01&3.735&0.189&0.788&15.623&0.593&0.568&0\\
9405595&K02125.01&2.992&0.282&0.579&52.322&4.428&4.040&0\\
3546060&K02126.01&2.439&0.510&0.202&43.136&2.746&2.562&0\\
4144576&K02202.01&1.042&0.067&0.047&1717.276&50.875&49.290&0\\
8494542&K02204.01&2.422&0.207&0.193&479.675&24.644&23.273&0\\
9992325&K02205.01&2.609&0.888&0.387&13.051&0.548&0.523&0\\
11073656&K02206.01&1.437&0.124&0.123&826.368&56.219&52.132&1\\
9945370&K02285.01&2.453&0.249&0.225&12.938&1.585&1.375&0\\
8973129&K02286.01&2.068&0.136&0.138&26.087&1.664&1.546&0\\
12505654&K02353.01&2.463&0.503&0.352&136.060&5.897&5.657&0\\
7215678&K02354.01&50.332&957.858&15.167&3521.164&196.829&184.687&0\\
11670125&K02355.01&1.436&0.134&0.123&588.021&46.675&42.731&0\\
11461844&K02356.01&2.718&0.775&0.240&352.508&25.748&23.673&0\\
7449554&K02357.01&1.859&0.182&0.156&1134.877&174.918&146.650&0\\
7449554&K02357.02&3.108&0.872&0.546&92.123&14.199&11.904&0\\
9351920&K02129.01&1.413&0.122&0.105&118.520&5.835&5.553&0\\
2161536&K02130.01&1.891&0.107&0.089&8.080&0.840&0.771&0\\
10549023&K02131.01&2.821&0.259&0.232&254.963&22.811&20.547&0\\
8219268&K02133.01&15.321&0.820&2.799&3273.324&222.239&204.957&0\\
10531955&K02208.01&0.980&0.135&0.108&1146.953&25.007&24.521&0\\
8168187&K02209.01&2.633&0.403&0.259&147.817&8.625&8.068&0\\
8168187&K02209.02&2.111&0.667&0.277&61.153&3.568&3.338&0\\
4142847&K02210.01&1.508&0.069&0.209&173.056&6.861&6.560&0\\
4142847&K02210.02&2.887&0.541&0.239&0.568&0.023&0.022&0\\
10203349&K02212.01&2.831&0.148&0.531&62.061&3.995&3.715&0\\
9718066&K02287.01&1.049&0.045&0.263&17.819&0.296&0.293&1\\
9718066&K02287.02&0.840&0.184&0.160&8.166&0.136&0.134&1\\
3440978&K02288.01&4.302&6080.233&0.539&11.388&0.804&0.741&0\\
3867615&K02289.01&2.338&0.134&0.119&19.793&0.514&0.501&0\\
3867615&K02289.02&1.618&0.104&0.078&90.346&2.345&2.285&0\\
12121570&K02290.01&1.771&0.119&0.084&1.929&0.055&0.054&0\\
8410415&K02291.01&2.277&0.921&0.164&7.830&0.340&0.324&0\\
7987866&K02363.01&1.099&0.085&0.102&331.543&10.038&9.719&0\\
11560897&K02365.01&2.647&0.297&0.430&40.844&1.863&1.776&0\\
11560897&K02365.02&1.670&0.113&0.116&9.096&0.415&0.396&0\\
11342416&K02366.01&1.503&0.228&0.196&63.246&2.468&2.370&0\\
9086251&K02367.01&1.361&0.069&0.103&432.973&12.290&11.936&0\\
4254466&K02134.01&2.534&0.166&0.155&22.849&1.480&1.379&0\\
9904006&K02135.01&2.928&0.155&0.139&33.948&1.327&1.272&0\\
9904006&K02135.02&1.643&0.083&0.132&129.767&5.073&4.862&0\\
9904006&K02135.03&1.584&0.097&0.083&411.905&16.102&15.432&0\\
9364609&K02137.01&1.329&0.080&0.067&39.321&0.923&0.896&0\\
10328458&K02214.01&1.220&0.123&0.096&227.962&13.624&12.737&0\\
4248120&K02216.01&2.432&0.236&0.195&37.531&2.478&2.305&0\\
9580992&K02217.01&2.757&0.255&0.827&9.331&0.417&0.398&0\\
8321314&K02293.01&1.628&0.114&0.082&43.686&2.059&1.962&0\\
6934986&K02294.01&4.226&0.250&0.373&11.744&0.979&0.887&0\\
11498128&K02296.01&3.167&0.774&0.221&11.862&0.735&0.689&0\\
8041216&K00237.01&2.855&0.145&0.127&193.680&7.342&7.047&1\\
11824786&K02371.01&2.086&0.194&0.165&142.096&10.498&9.694&0\\
12254909&K02372.01&1.595&0.124&0.225&595.424&18.103&17.455&0\\
10798331&K02373.01&2.867&0.161&0.217&5.881&0.332&0.312&0\\
9364290&K02374.01&1.740&0.278&0.163&381.465&20.562&19.342&0\\
9364290&K02374.02&2.798&0.164&0.819&124.743&6.724&6.325&0\\
5022828&K02138.01&1.801&0.143&0.151&516.101&29.522&27.647&0\\
8233702&K02140.01&2.430&0.215&0.187&15.793&1.094&1.017&0\\
11403339&K02143.01&1.038&0.048&0.082&194.976&6.278&6.085&1\\
8260902&K02144.01&2.848&0.524&0.359&20.011&1.178&1.103&0\\
12058204&K02218.01&2.166&0.131&0.115&453.872&23.535&22.294&0\\
12058204&K02218.02&1.935&0.137&0.163&103.756&5.380&5.097&0\\
6871071&K02220.01&1.627&0.108&0.090&966.591&62.355&58.039&0\\
6871071&K02220.02&1.849&0.108&0.113&548.099&35.358&32.911&0\\
6871071&K02220.03&1.574&0.102&0.092&2014.661&129.966&120.971&0\\
6871071&K02220.04&1.459&0.105&0.107&312.338&20.149&18.754&0\\
6871071&K02220.05&1.607&0.112&0.137&189.769&12.242&11.395&0\\
5342473&K02297.01&1.550&0.135&0.123&638.973&32.180&30.428&0\\
9334893&K02298.01&1.526&0.123&0.132&55.041&1.464&1.424&1\\
9334893&K02298.03&0.786&0.077&0.088&698.965&18.589&18.088&1\\
9334893&K02298.02&1.379&0.110&0.169&23.237&0.618&0.601&1\\
9963265&K02299.01&26.521&7966.236&53.197&74.158&6.718&6.082&0\\
10583761&K02300.01&1.307&0.166&0.141&288.570&6.928&6.782&0\\
7542813&K02302.01&2.516&0.486&0.255&175.855&20.276&17.644&0\\
12058147&K02072.01&1.302&0.066&0.065&2949.557&84.946&82.351&0\\
8164257&K02073.01&2.165&0.141&0.117&4.619&0.240&0.227&0\\
8164257&K02073.02&1.666&0.082&0.128&69.570&3.609&3.417&0\\
8164257&K02073.03&2.179&0.545&0.267&19.404&1.007&0.953&0\\
6774537&K02146.01&1.307&0.117&0.094&206.874&7.848&7.552&0\\
10404582&K02147.01&2.798&0.218&0.192&36.667&4.008&3.500&0\\
10404582&K02147.02&1.741&0.568&0.200&207.336&22.664&19.792&0\\
5959753&K00226.01&2.249&0.110&0.118&62.926&2.655&2.528&0\\
6021193&K02148.01&2.121&0.121&0.097&203.761&5.608&5.422&0\\
6021193&K02148.02&1.847&0.091&0.105&376.290&10.356&10.013&0\\
6021193&K02148.03&1.323&0.063&0.118&1000.243&27.528&26.617&0\\
6287313&K02221.01&2.303&0.222&0.220&206.563&23.796&20.848&0\\
9289704&K02222.01&3.600&0.439&0.411&86.512&5.437&5.040&1\\
9278725&K02223.01&1.527&0.128&0.118&815.407&34.833&33.247&0\\
4458082&K02303.01&1.590&0.144&0.123&831.143&27.368&26.531&0\\
4458082&K02303.02&1.810&0.557&0.290&372.189&12.255&11.881&0\\
8042453&K02304.01&2.357&0.233&0.203&197.882&18.956&17.050&0\\
10874215&K02305.01&2.719&0.243&0.313&25.185&2.559&2.283&0\\
7661065&K02307.01&2.757&0.282&0.847&181.713&6.965&6.672&0\\
8866137&K02074.01&3.221&0.273&0.667&10.148&0.796&0.731&0\\
10857519&K02075.01&1.300&0.058&0.295&1766.593&57.071&55.294&0\\
9517393&K02076.01&3.272&0.465&0.271&12.456&0.996&0.910&0\\
9517393&K02076.02&6.228&0.361&0.341&2.055&0.164&0.150&0\\
9351316&K02078.01&2.239&0.502&0.208&9.157&0.377&0.361&0\\
9351316&K02078.02&3.022&0.254&0.165&0.519&0.021&0.020&0\\
10617017&K02149.01&1.679&0.077&0.241&205.272&5.596&5.428&0\\
9641481&K02152.01&2.657&0.186&0.148&23.263&1.551&1.438&0\\
8892157&K02224.01&1.927&0.118&0.263&653.831&56.841&51.546&0\\
8892157&K02224.02&2.081&0.274&0.390&10.232&0.890&0.807&0\\
11569782&K02225.01&0.918&0.085&0.070&153.741&3.599&3.530&0\\
11520459&K02226.01&2.462&0.214&0.211&96.094&6.334&5.895&0\\
7219825&K00238.01&3.124&0.154&0.168&138.807&7.240&6.846&0\\
7219825&K00238.02&1.572&0.117&0.097&77.399&4.037&3.817&0\\
7219825&K00238.03&2.200&0.152&0.152&2.385&0.124&0.118&0\\
3749978&K02308.01&4.222&0.997&0.532&61.663&12.194&9.649&0\\
10010440&K02309.01&2.455&0.507&0.222&18.039&1.199&1.111&0\\
11718144&K02310.01&1.896&0.131&0.104&44.469&2.027&1.932&0\\
4247991&K02311.03&2.187&0.728&0.126&9.310&0.264&0.256&0\\
10026544&K02312.01&2.490&0.247&0.186&19.037&0.984&0.929&0\\
9473078&K02079.01&0.676&0.041&0.033&3496.493&89.413&87.246&0\\
10864531&K02080.01&2.911&0.261&0.256&6.599&0.606&0.547&0\\
10864531&K02080.02&2.928&0.465&0.368&21.805&2.003&1.808&0\\
2853780&K02081.01&4.570&0.213&0.266&1183.307&49.889&47.550&0\\
9472000&K02082.01&2.649&0.162&0.141&58.773&2.776&2.628&0\\
10253547&K02153.01&2.675&0.128&0.450&22.234&0.622&0.605&0\\
10253547&K02153.02&1.648&0.277&0.120&68.710&1.923&1.869&0\\
12505076&K02154.01&3.909&0.445&0.381&215.333&34.373&28.630&0\\
12116380&K02155.01&1.681&0.245&0.235&190.016&8.319&7.960&0\\
2556650&K02156.01&1.971&0.076&0.099&50.777&5.254&4.833&1\\
10600955&K02227.01&2.399&0.118&0.565&4.860&0.242&0.230&0\\
4473226&K02229.01&2.344&0.178&0.189&46.572&4.869&4.340&0\\
2854181&K02232.01&3.509&0.245&0.196&4.055&0.292&0.270&0\\
2854181&K02232.02&1.569&0.129&0.154&63.545&4.570&4.231&0\\
10132832&K02313.01&2.438&0.235&0.196&85.385&6.066&5.613&0\\
3219995&K02314.01&3.016&0.249&0.461&72.957&5.239&4.827&1\\
6062929&K02315.01&2.175&0.235&0.178&23.996&1.991&1.805&0\\
7504778&K02316.01&2.855&0.265&0.231&165.573&14.038&12.774&0\\
4249725&K00222.01&2.549&0.096&0.075&42.692&4.359&4.007&0\\
4249725&K00222.02&2.038&0.081&0.069&16.625&1.697&1.560&0\\
3967326&K02084.01&2.074&0.160&0.210&133.787&6.176&5.851&0\\
6768394&K02086.01&1.848&0.340&0.118&435.318&18.466&17.635&0\\
6768394&K02086.02&2.065&0.379&0.132&322.769&13.691&13.076&0\\
6768394&K02086.03&1.904&0.496&0.170&219.737&9.321&8.902&0\\
5211199&K02158.01&1.054&0.045&0.220&181.258&3.847&3.773&0\\
5211199&K02158.02&0.781&0.044&0.166&108.831&2.310&2.265&0\\
8804455&K02159.01&1.201&0.237&0.104&173.993&4.359&4.279&1\\
5546761&K02160.01&4.949&0.697&1.083&252.786&71.250&50.912&0\\
9205938&K02162.01&1.684&0.104&0.085&4.550&0.160&0.155&0\\
9205938&K02162.02&1.453&0.109&0.086&2.020&0.071&0.069&0\\
10723367&K02236.01&3.060&0.215&0.780&33.152&3.450&3.070&0\\
10723367&K02236.02&1.814&0.317&0.251&64.444&6.706&5.968&0\\
5005121&K02237.01&2.936&0.223&0.221&11.045&0.974&0.878&0\\
8229458&K02238.01&1.021&0.052&0.042&139.601&14.125&12.975&0\\
10684670&K02317.01&1.265&0.084&0.079&449.936&17.298&16.716&1\\
11495458&K02318.01&1.089&0.088&0.059&24.211&0.651&0.635&0\\
9003401&K02319.01&1.711&0.113&0.086&80.988&2.417&2.344&0\\
5978559&K02321.01&2.183&0.149&0.125&6.321&0.422&0.392&0\\
5978559&K02321.02&1.316&0.119&0.222&23.040&1.537&1.427&0\\
6922710&K02087.01&1.372&0.257&0.125&44.887&0.685&0.674&0\\
11348997&K02090.01&1.644&0.078&0.068&26.266&2.707&2.486&0\\
5705819&K02091.01&2.724&0.893&0.240&101.248&11.250&9.922&1\\
7204981&K02164.01&1.372&0.087&0.086&160.765&11.111&10.297&0\\
3847907&K00229.01&8.653&0.738&0.664&1129.272&95.442&86.549&1\\
4370527&K02166.01&3.078&0.249&0.216&6.451&0.613&0.553&0\\
6041734&K02167.01&3.325&0.205&0.686&32.265&2.942&2.659&0\\
6041734&K02167.02&1.301&0.376&0.151&173.968&15.863&14.334&0\\
6041734&K02167.03&2.438&0.185&0.166&7.006&0.639&0.577&0\\
9336200&K02242.01&1.922&0.185&0.359&761.808&71.949&64.677&0\\
4770617&K02243.01&2.246&0.150&0.123&652.966&47.296&43.559&0\\
4770617&K02243.02&2.424&0.648&0.204&339.573&24.596&22.653&0\\
4770617&K02243.03&4.368&0.356&1.258&59.010&4.274&3.937&0\\
9458343&K02246.01&1.262&0.082&0.062&83.014&2.498&2.410&0\\
7120108&K02325.01&1.326&0.057&0.161&906.435&23.975&23.445&0\\
10730703&K02327.01&1.612&0.114&0.095&167.184&11.538&10.711&0\\
10730703&K02327.02&1.554&0.134&0.140&9.668&0.667&0.619&0\\
8007644&K02328.01&2.569&0.259&0.223&34.742&3.723&3.280&0\\
11192235&K02329.01&1.677&0.048&0.315&150.143&15.438&14.165&0\\
6525946&K02093.01&2.577&0.484&0.215&326.521&35.554&31.575&1\\
6525946&K02093.02&1.525&0.108&0.129&1231.969&134.146&119.131&1\\
6525946&K02093.03&1.242&0.096&0.093&10695.266&1164.578&1034.229&1\\
8505920&K02094.01&3.439&0.281&1.190&14.290&1.017&0.934&0\\
8505920&K02094.02&2.789&0.603&0.310&1.825&0.130&0.119&0\\
7918992&K02095.01&1.465&0.089&0.081&1740.858&94.842&89.406&0\\
11308499&K02168.01&2.496&0.208&0.180&1873.311&227.294&196.054&0\\
11308499&K02168.02&2.912&0.243&0.213&314.932&38.212&32.960&0\\
9006186&K02169.01&0.950&0.076&0.161&162.650&3.355&3.276&1\\
9006186&K02169.02&0.701&0.209&0.051&321.815&6.638&6.483&1\\
9006186&K02169.03&0.659&0.214&0.072&224.898&4.639&4.530&1\\
9006186&K02169.04&0.385&0.023&0.061&548.526&11.315&11.049&1\\
7802719&K02247.01&0.931&0.086&0.070&95.443&2.447&2.394&1\\
12401863&K02331.01&1.521&0.072&0.104&1286.386&46.516&44.715&0\\
5534941&K02332.01&1.729&0.424&0.154&1199.262&34.957&34.020&0\\
11121752&K02333.01&1.285&0.077&0.072&808.093&34.057&32.505&0\\
11121752&K02333.02&1.483&0.458&0.096&333.565&14.058&13.418&0\\
9307509&K02096.01&1.653&0.130&0.158&41.810&2.188&2.075&1\\
10158729&K02097.01&2.142&0.179&0.181&17.016&0.806&0.769&0\\
3120355&K02099.01&3.059&0.201&0.257&10.336&1.055&0.937&0\\
11410904&K02171.01&1.464&0.099&0.125&453.142&27.110&25.404&0\\
4173026&K02172.01&2.814&0.400&0.562&75.891&4.110&3.860&0\\
4173026&K02172.02&2.398&0.198&0.331&3.040&0.165&0.155&0\\
5350244&K02555.01&1.047&0.078&0.070&139.770&4.465&4.329&0\\
5374403&K02556.01&1.408&0.081&0.090&12.110&0.368&0.355&1\\
11752906&K00253.02&1.818&0.118&0.086&5.317&0.555&0.507&0\\
11752906&K00253.01&3.167&0.124&0.111&25.387&2.650&2.418&0\\
1995519&K02634.01&3.061&0.511&0.514&45.146&6.156&5.242&0\\
4914566&K02635.01&1.751&0.164&0.291&149.409&6.216&5.936&0\\
6198182&K02636.01&0.598&0.049&0.037&438.108&9.070&8.912&0\\
6198182&K02636.02&0.636&1.014&0.161&297.699&6.163&6.056&0\\
10024051&K02409.01&1.456&0.079&0.063&1598.664&50.613&48.925&0\\
4349452&K00244.01&5.095&0.215&0.411&210.172&4.221&4.142&0\\
4349452&K00244.02&2.710&0.116&0.108&542.960&10.903&10.699&0\\
8073806&K02411.01&3.653&0.324&0.698&131.162&12.008&10.844&0\\
10453588&K02484.01&1.788&0.109&0.102&21.624&0.591&0.576&0\\
11125613&K02485.01&1.464&0.463&0.148&33.978&1.600&1.530&0\\
11125613&K02485.02&1.186&0.075&0.084&132.391&6.236&5.963&0\\
11125613&K02485.03&1.224&0.073&0.098&71.310&3.359&3.212&0\\
7212184&K02487.01&2.628&0.229&0.185&39.671&4.700&4.084&0\\
9757613&K00250.02&2.976&0.278&0.228&6.634&0.681&0.625&1\\
9757613&K00250.03&1.360&0.053&0.041&54.754&5.617&5.158&1\\
9757613&K00250.01&3.191&0.097&0.093&10.449&1.072&0.984&1\\
9757613&K00250.04&2.404&0.080&0.104&1.753&0.180&0.165&1\\
6605493&K02559.01&1.244&0.055&0.104&179.822&5.397&5.193&0\\
4670217&K02560.01&1.512&0.155&0.123&16.677&0.808&0.770&0\\
7259298&K02561.01&1.257&0.072&0.085&1314.670&55.736&53.240&0\\
6211812&K02638.01&1.419&0.152&0.111&445.967&33.652&30.939&0\\
11391755&K02639.01&3.744&0.401&0.343&105.111&16.717&13.830&0\\
11391755&K02639.02&9.690&110.407&7.486&2829.590&450.026&372.296&0\\
8894646&K02641.01&1.229&0.079&0.081&1274.075&56.486&53.903&1\\
8611832&K02414.01&1.946&0.122&0.094&101.549&2.953&2.872&0\\
8611832&K02414.02&2.404&0.375&0.352&40.099&1.166&1.134&0\\
5621586&K02415.01&2.209&0.226&0.194&369.400&43.918&38.451&0\\
9210387&K02416.01&1.745&0.193&0.158&243.555&23.718&21.281&0\\
11852982&K00247.01&2.188&0.064&0.326&7.266&0.741&0.678&0\\
8559152&K02488.01&1.598&0.433&0.134&211.549&7.124&6.863&0\\
2718778&K02489.01&2.779&0.326&0.275&744.788&121.570&100.541&0\\
3122913&K02490.01&1.907&0.161&0.112&28.257&1.808&1.690&0\\
9229657&K02491.01&1.421&0.134&0.123&546.908&50.891&45.798&0\\
5175024&K02563.01&2.363&0.161&0.136&190.851&10.135&9.555&0\\
5175024&K02563.02&1.425&0.127&0.100&1110.423&58.966&55.595&0\\
9026749&K02564.01&2.913&0.177&0.165&35.293&1.830&1.729&0\\
9026749&K02564.02&1.753&0.088&0.293&207.017&10.737&10.140&0\\
5794240&K00254.01&11.634&0.369&0.355&81.345&8.524&7.815&0\\
6933567&K02643.01&1.411&0.135&0.121&76.139&4.612&4.303&0\\
9654468&K02417.01&2.928&0.161&0.660&3.517&0.188&0.178&0\\
10027247&K02418.01&2.064&0.061&0.563&0.524&0.054&0.050&0\\
6343170&K02419.01&3.069&0.289&0.755&153.933&17.817&15.664&0\\
7107802&K02420.01&1.529&0.100&0.083&117.515&5.607&5.327&0\\
7107802&K02420.02&0.991&0.084&0.077&277.301&13.231&12.571&0\\
10028535&K02493.01&1.816&0.142&0.285&2460.582&127.929&121.410&1\\
7047207&K02494.01&2.928&0.624&0.295&171.926&15.013&13.503&0\\
8247770&K02569.01&1.217&0.097&0.078&157.422&6.065&5.815&0\\
6867588&K02571.01&1.540&0.090&0.108&4443.625&277.222&258.144&0\\
7501646&K02572.01&1.915&0.183&0.177&145.226&11.298&10.371&0\\
11962284&K02647.01&1.585&0.123&0.391&58.344&2.186&2.096&0\\
6842682&K02649.01&1.334&0.126&0.110&182.375&10.741&10.079&0\\
8890150&K02650.01&1.411&0.111&0.077&2.613&0.275&0.252&0\\
8890150&K02650.02&1.237&0.071&0.109&22.137&2.331&2.135&0\\
8838950&K02421.01&1.409&0.138&0.151&1017.912&119.330&102.638&1\\
8838950&K02421.02&1.217&0.133&0.147&476.347&55.842&48.031&1\\
11360805&K02422.01&1.462&0.108&0.073&14.600&0.483&0.465&0\\
11360805&K02422.02&1.723&0.385&0.316&5.287&0.175&0.168&0\\
9845898&K02423.01&2.260&0.196&0.213&30.061&2.238&2.055&0\\
12453581&K02424.01&1.959&0.186&0.191&40.120&3.331&3.037&0\\
5959719&K02498.01&0.775&0.064&0.043&99.972&2.742&2.684&0\\
5959719&K02498.02&0.859&0.043&0.083&41.351&1.134&1.110&0\\
8256453&K02573.01&103.670&1945.169&18.353&14994.814&5634.783&3667.574&0\\
12257999&K02577.01&3.506&0.201&0.166&70.002&2.487&2.396&0\\
6922203&K02578.01&34.900&1058.593&48.354&189.921&12.869&11.914&0\\
7021681&K00255.01&3.114&0.089&0.107&3.641&0.370&0.340&1\\
7021681&K00255.02&0.947&0.293&0.094&9.324&0.949&0.870&1\\
4346178&K02652.01&6.983&0.674&1.991&345.810&42.090&36.213&0\\
9664142&K02654.01&2.152&0.485&0.250&103.510&13.420&11.580&0\\
10018233&K02655.01&1.867&0.151&0.121&52.146&3.674&3.405&0\\
8081899&K02426.01&0.807&0.059&0.046&265.325&7.120&6.982&0\\
8478994&K00245.01&1.917&0.085&0.076&9.898&0.124&0.123&0\\
8478994&K00245.02&0.725&0.040&0.032&22.788&0.285&0.283&0\\
8478994&K00245.03&0.277&0.033&0.025&43.306&0.541&0.537&0\\
8631504&K02503.01&1.012&0.067&0.052&25.726&0.533&0.521&0\\
8110767&K02504.01&2.083&0.209&0.179&28.835&2.871&2.576&0\\
6767840&K02506.01&1.545&0.143&0.125&142.545&9.882&9.145&0\\
8379705&K02507.01&2.230&0.250&0.275&160.203&26.690&21.921&0\\
9896018&K02579.01&1.354&0.080&0.118&837.247&68.462&62.526&1\\
9896018&K02579.02&1.474&0.312&0.172&580.930&47.503&43.384&1\\
9896018&K02579.03&1.418&0.099&0.120&142.807&11.677&10.665&1\\
11818872&K02581.01&0.895&0.060&0.067&62.164&1.323&1.300&0\\
11771430&K02582.01&1.965&0.114&0.125&32.719&1.230&1.181&1\\
5513012&K02668.01&1.353&0.075&0.067&2830.910&88.781&86.324&0\\
11253827&K02672.01&4.495&0.212&0.197&5.244&0.118&0.115&0\\
11253827&K02672.02&3.168&0.502&0.221&13.731&0.309&0.301&0\\
7047363&K02432.01&1.910&0.182&0.190&13.571&1.262&1.139&0\\
11968463&K02433.01&3.154&0.192&0.703&83.155&7.123&6.492&0\\
11968463&K02433.02&2.974&0.188&0.627&143.919&12.329&11.236&0\\
11968463&K02433.04&2.217&0.404&0.316&36.860&3.158&2.878&0\\
11968463&K02433.03&2.929&0.184&0.517&14.414&1.235&1.125&0\\
11968463&K02433.06&1.599&0.139&0.106&292.750&25.078&22.855&0\\
9880190&K02509.01&1.075&0.069&0.064&144.813&5.503&5.276&0\\
5364071&K00248.02&2.467&0.232&0.154&12.341&1.263&1.159&0\\
5364071&K00248.03&1.822&0.056&0.056&84.498&8.644&7.935&0\\
5364071&K00248.04&1.771&0.079&0.062&6.063&0.620&0.569&0\\
5364071&K00248.01&2.609&0.081&0.075&21.481&2.198&2.017&0\\
10387742&K02583.01&0.625&0.043&0.039&502.818&10.606&10.304&0\\
7673841&K02585.01&0.968&0.064&0.049&450.654&12.218&11.906&0\\
7673841&K02585.03&0.795&0.040&0.084&268.794&7.287&7.101&0\\
7673841&K02585.02&1.093&0.553&0.129&185.098&5.018&4.890&0\\
9827149&K02586.01&1.389&0.128&0.111&672.532&50.730&46.421&0\\
5546691&K02587.01&3.406&0.470&0.398&730.204&157.610&120.994&0\\
12156347&K02588.01&1.781&0.083&0.416&42.658&1.435&1.387&0\\
8636539&K02656.01&1.534&0.172&0.130&432.466&43.154&38.463&0\\
8547429&K02658.01&2.274&0.129&0.731&137.183&5.925&5.660&0\\
9893318&K02660.01&1.684&0.166&0.143&41.185&3.534&3.214&0\\
5097868&K02435.01&3.033&1.086&1.651&206.387&15.384&14.127&0\\
8570333&K02436.01&2.518&0.259&0.211&4.042&0.378&0.340&0\\
5036705&K02437.01&2.248&0.256&0.381&1195.201&111.209&100.147&0\\
9574158&K02512.01&2.641&0.231&0.807&28.864&2.469&2.245&0\\
7294743&K02516.01&1.380&0.087&0.086&1882.438&58.689&56.621&1\\
8947520&K02517.01&1.350&0.074&0.303&2367.804&166.016&152.943&0\\
12016267&K02590.02&1.837&0.082&0.274&216.170&7.858&7.546&0\\
6765135&K02592.01&3.345&0.283&0.843&4.687&0.393&0.357&0\\
3861595&K00004.01&13.931&0.696&1.005&4710.296&236.556&224.422&1\\
10489206&K00251.01&2.726&0.078&0.139&33.184&3.381&3.099&1\\
10489206&K00251.02&0.861&0.047&0.062&21.467&2.187&2.005&1\\
3426367&K02662.01&0.886&0.026&0.143&58.108&5.914&5.410&0\\
5342061&K02666.01&5.064&8355.879&1.554&14.387&1.433&1.277&0\\
5339567&K02440.01&1.597&0.106&0.106&539.129&22.731&21.783&0\\
11080405&K02442.01&1.926&0.425&0.190&16.657&1.295&1.188&0\\
11080405&K02442.02&1.495&0.354&0.208&43.262&3.364&3.084&0\\
4047631&K02519.01&2.358&0.102&0.791&68.739&1.662&1.625&0\\
10059645&K02520.01&1.616&0.163&0.380&58.150&2.843&2.686&0\\
7183745&K02521.01&2.319&0.136&0.372&10.313&0.783&0.719&0\\
7183745&K02521.02&1.707&0.098&0.384&108.803&8.259&7.588&0\\
8212002&K02593.01&1.108&0.067&0.052&181.591&3.425&3.371&0\\
8212002&K02593.02&0.764&0.048&0.053&325.561&6.140&6.044&0\\
8004903&K02594.01&2.459&0.206&0.261&151.770&11.712&10.711&0\\
8883329&K02595.01&1.442&0.082&0.086&429.813&15.229&14.666&0\\
8883329&K02595.02&1.308&0.079&0.084&231.213&8.192&7.890&0\\
5514383&K00257.01&2.644&0.137&0.118&330.547&6.484&6.391&0\\
8022489&K02674.01&9.764&0.439&0.427&6.448&0.216&0.208&0\\
8022489&K02674.02&1.535&0.072&0.120&296.920&9.939&9.597&0\\
8022489&K02674.03&1.398&0.079&0.075&2144.553&71.785&69.314&0\\
9209624&K02443.01&1.155&0.079&0.063&304.081&10.357&9.984&1\\
9209624&K02443.02&1.138&0.062&0.095&144.963&4.938&4.759&1\\
3354846&K02444.01&2.465&0.703&0.322&31.456&2.578&2.355&0\\
6516185&K02445.01&12.973&7718.553&713.196&14.873&1.559&1.383&1\\
9177629&K02522.01&1.298&0.222&0.185&101.597&2.159&2.113&0\\
7778767&K02523.01&2.899&0.718&0.400&86.469&8.777&7.792&0\\
7778767&K02523.02&1.810&0.794&0.266&737.217&74.832&66.436&0\\
7515762&K02524.01&2.534&0.218&0.186&40.652&4.284&3.780&0\\
5942949&K02525.01&1.799&0.186&0.143&3.197&0.175&0.164&0\\
12120307&K02597.01&1.401&0.096&0.091&164.780&10.074&9.433&0\\
12120307&K02597.02&1.487&0.106&0.091&94.528&5.779&5.411&0\\
12120307&K02597.03&1.304&0.094&0.081&264.207&16.153&15.125&0\\
7446631&K02598.01&2.267&0.209&0.223&96.129&8.758&7.832&1\\
11701407&K02376.01&2.096&0.194&0.170&23.180&1.375&1.288&1\\
10813132&K02378.01&1.121&0.114&0.087&253.964&8.595&8.309&0\\
5857540&K02448.01&2.818&0.218&0.652&28.998&1.445&1.371&0\\
12208631&K02449.01&2.653&0.138&0.529&7.262&0.437&0.409&0\\
12208631&K02449.02&1.135&0.227&0.301&1646.229&99.122&92.752&0\\
7289317&K02450.01&1.528&0.485&0.088&36.162&1.691&1.610&0\\
7289317&K02450.02&0.922&0.072&0.072&112.532&5.263&5.011&0\\
7879433&K02527.01&0.629&0.041&0.035&318.584&5.089&5.015&0\\
9205907&K02528.01&4.324&0.405&1.119&150.421&16.435&14.457&0\\
8463346&K02529.01&2.591&0.204&0.548&14.520&0.929&0.866&0\\
8463346&K02529.02&2.339&0.507&0.252&2.438&0.156&0.145&0\\
10068659&K02602.01&1.427&0.115&0.086&78.156&5.151&4.793&0\\
2443393&K02603.01&2.076&0.127&0.113&30.780&1.310&1.254&0\\
9019191&K02604.01&15.765&4998.566&13.791&21.559&0.807&0.776&0\\
9395024&K02383.01&1.455&0.112&0.092&415.553&31.662&28.996&0\\
8631751&K02453.01&1.206&0.123&0.205&66.910&6.851&6.284&0\\
9753154&K02457.01&1.925&0.177&0.157&4756.325&240.080&225.340&0\\
9011825&K02530.01&2.798&0.235&0.408&69.004&2.917&2.785&0\\
4172746&K02531.01&1.844&0.173&0.155&15.684&0.736&0.697&0\\
5174858&K02532.01&2.115&0.166&0.461&68.822&3.604&3.404&0\\
11074835&K02533.01&2.872&0.150&0.175&1217.395&42.340&40.929&0\\
11074835&K02533.03&2.524&0.177&0.227&149.650&5.205&5.031&0\\
1996180&K02534.01&1.498&0.181&0.182&975.181&49.169&46.504&0\\
1996180&K02534.02&1.293&0.114&0.282&447.577&22.567&21.344&0\\
5095635&K02607.01&1.644&0.086&0.178&3605.757&163.518&155.933&0\\
4172013&K02386.01&24.468&836.707&18.782&82.329&10.191&8.774&0\\
12254378&K02387.01&1.851&0.181&0.160&1302.948&135.540&120.200&0\\
7604328&K02458.01&1.366&0.258&0.150&194.344&9.965&9.428&0\\
7604328&K02458.02&1.476&0.208&0.243&328.984&16.868&15.959&0\\
11236244&K02460.01&1.640&0.133&0.458&26.451&1.169&1.113&1\\
9837685&K02461.01&2.262&0.638&0.236&41.472&4.091&3.667&0\\
5042210&K02462.01&1.531&0.339&0.120&280.443&8.684&8.376&0\\
9635606&K02535.01&2.985&0.412&1.129&5.313&0.225&0.214&1\\
3728701&K02536.01&3.157&0.593&0.431&34.433&2.260&2.099&0\\
9390653&K00249.01&1.767&0.057&0.053&5.991&0.616&0.564&0\\
2305866&K02610.01&2.526&0.510&0.227&258.556&12.805&12.093&0\\
2305866&K02610.02&3.711&0.288&0.753&32.123&1.591&1.502&0\\
11187837&K00252.01&3.220&0.253&0.224&6.082&0.628&0.576&0\\
9712350&K02613.01&2.406&0.270&0.244&7.117&0.842&0.739&0\\
8025596&K02615.01&1.688&0.188&0.162&443.221&57.864&49.584&0\\
3642741&K00242.01&11.260&0.926&0.839&588.373&43.200&39.654&0\\
8494617&K02389.01&1.742&0.356&0.106&84.830&3.026&2.912&0\\
10289119&K02390.01&3.030&0.201&0.190&430.691&33.302&30.899&0\\
7382313&K02392.01&1.502&0.108&0.117&177.842&14.026&12.795&0\\
11295426&K00246.01&2.320&0.104&0.094&439.917&9.361&9.172&0\\
11295426&K00246.02&0.958&0.245&0.049&204.476&4.351&4.263&0\\
12306058&K02541.01&2.765&0.693&0.509&748.708&28.325&27.240&0\\
12306058&K02541.02&2.967&0.137&0.484&193.095&7.305&7.025&0\\
12469800&K02543.01&1.499&0.103&0.104&928.089&63.637&58.848&0\\
4915638&K02617.01&1.347&0.114&0.159&62.823&5.033&4.618&0\\
8081905&K02619.01&1.779&0.209&0.186&521.101&83.850&69.949&0\\
4665571&K02393.01&1.221&0.094&0.065&105.901&5.201&4.930&0\\
4665571&K02393.02&1.131&0.060&0.075&1157.925&56.868&53.902&0\\
6199056&K02398.01&25.331&943.352&21.611&4207.857&150.146&145.009&0\\
11461433&K02399.01&0.766&0.046&0.053&416.231&10.979&10.752&0\\
11818607&K02467.01&1.559&0.122&0.170&525.397&28.631&26.989&0\\
5436013&K02471.01&1.609&0.075&0.363&19.217&0.638&0.612&0\\
8676148&K02544.01&1.818&0.187&0.164&14.877&1.583&1.404&0\\
9696358&K02545.01&1.436&0.417&0.118&975.810&38.782&37.177&0\\
4484336&K02547.01&1.758&0.110&0.109&240.356&11.470&10.838&1\\
9580167&K02548.01&1.268&0.097&0.095&752.310&26.395&25.328&0\\
10916600&K02623.01&1.294&0.079&0.095&929.122&33.955&32.682&0\\
10916600&K02623.02&0.949&0.082&0.082&1436.454&52.496&50.528&0\\
8429314&K02624.01&5.007&0.403&0.358&12.362&1.367&1.194&0\\
9153570&K02625.01&1.406&0.150&0.154&279.941&31.225&27.447&0\\
7984574&K02400.01&2.476&0.242&0.219&97.725&9.130&8.208&0\\
10336951&K02401.01&2.446&0.843&0.195&10.286&0.307&0.298&0\\
8481129&K02402.01&1.459&0.119&0.291&20.510&0.580&0.567&0\\
2142522&K02403.01&1.291&0.087&0.077&132.663&4.779&4.611&0\\
9395719&K02472.01&2.811&0.299&0.277&1866.193&263.810&223.619&0\\
8753896&K02473.01&1.423&0.415&0.173&167.058&13.490&12.387&0\\
8753896&K02473.03&1.604&0.242&0.408&22.735&1.836&1.686&0\\
11622985&K02550.01&1.989&0.175&0.213&52.332&4.832&4.372&0\\
11361283&K02551.01&1.664&0.169&0.156&23.326&1.728&1.592&1\\
8757824&K02552.01&1.313&0.099&0.094&822.484&46.964&44.019&0\\
9832208&K02553.01&2.271&0.157&0.176&2.499&0.195&0.180&0\\
6124512&K02627.01&2.544&0.356&0.485&399.015&33.416&30.211&0\\
10070468&K02628.01&1.349&0.086&0.098&2760.593&183.074&169.407&0\\
7584650&K02631.01&2.523&0.127&0.503&36.928&1.096&1.065&0\\
11337566&K02632.01&1.517&0.093&0.078&1003.027&30.131&29.223&0\\
6364215&K02404.01&2.001&0.250&0.635&1256.543&148.795&130.041&0\\
5007345&K02406.01&2.075&0.125&0.145&324.282&22.283&20.637&0\\
12120484&K02407.01&2.457&0.144&0.367&140.376&10.593&9.660&0\\
6429812&K02408.01&2.169&0.566&0.146&4.179&0.125&0.121&0\\
6846911&K02477.01&2.334&0.277&0.370&83.600&4.068&3.865&0\\
5963582&K02479.01&2.633&0.127&0.173&126.263&5.083&4.876&0\\
4476423&K02481.01&17.294&1.874&1.473&1069.501&141.569&118.944&0\\
11403389&K02482.01&2.473&0.198&0.699&13.780&0.869&0.812&1\\
9851662&K02483.01&1.606&0.280&0.290&57.579&2.044&1.970&0\\
6467363&K02840.01&1.698&0.184&0.269&1180.753&47.235&45.178&0\\
6467363&K02840.02&1.416&0.077&0.129&461.232&18.451&17.648&0\\
8758204&K02841.01&2.613&0.215&0.185&1.545&0.154&0.139&0\\
8733898&K02842.01&1.147&0.061&0.035&16.213&1.674&1.530&0\\
8733898&K02842.02&1.140&0.228&0.089&3.307&0.341&0.312&0\\
8733898&K02842.03&0.927&0.048&0.038&6.705&0.692&0.633&0\\
10332213&K02919.01&27.250&4778.887&96.260&557.667&24.769&23.594&0\\
7090524&K02920.01&1.313&0.315&0.108&196.533&7.086&6.835&0\\
11133306&K00276.01&2.453&0.120&0.105&28.481&0.930&0.894&0\\
5871985&K02703.01&3.032&0.269&0.221&0.492&0.023&0.022&0\\
8292840&K00260.02&2.716&0.257&0.129&14.714&0.254&0.250&0\\
8292840&K00260.03&1.630&0.308&0.082&112.128&1.936&1.907&0\\
8292840&K00260.01&1.453&0.071&0.061&298.088&5.147&5.069&0\\
9730163&K02704.01&2.649&0.300&0.252&9.177&0.955&0.872&0\\
9730163&K02704.02&1.564&0.059&0.112&17.657&1.838&1.678&0\\
9730163&K02704.03&3.947&0.327&0.398&4.314&0.449&0.410&0\\
11453592&K02705.01&1.597&0.074&0.341&38.452&3.922&3.604&1\\
10073672&K02764.01&1.336&0.078&0.054&119.165&12.255&11.270&0\\
10591855&K02845.01&0.899&0.077&0.047&225.233&7.305&7.067&0\\
9451706&K00271.03&1.506&0.417&0.093&159.163&3.689&3.613&0\\
9451706&K00271.01&2.554&0.132&0.110&31.519&0.731&0.716&0\\
9451706&K00271.02&2.581&0.324&0.124&61.688&1.430&1.400&0\\
10064256&K02849.01&0.929&0.084&0.076&127.179&4.035&3.898&0\\
9815053&K02923.01&1.171&0.110&0.104&112.633&3.746&3.631&0\\
7609553&K02924.01&0.780&0.075&0.067&300.312&9.643&9.371&0\\
7609553&K02924.02&1.674&0.831&0.351&49.314&1.583&1.539&0\\
10122538&K02926.01&1.903&0.118&0.121&17.674&0.913&0.870&1\\
10122538&K02926.05&2.983&0.178&0.706&1.563&0.081&0.077&1\\
10122538&K02926.03&2.048&0.138&0.117&8.660&0.447&0.426&1\\
10122538&K02926.04&1.937&0.126&0.131&3.970&0.205&0.195&1\\
10122538&K02926.02&1.895&0.348&0.266&51.044&2.636&2.511&1\\
9697131&K02706.01&1.811&0.109&0.121&2562.251&61.435&59.853&0\\
5175986&K02708.01&1.324&0.123&0.108&672.113&44.579&41.447&0\\
9008737&K02768.01&1.081&0.100&0.090&44.534&2.352&2.223&0\\
9008737&K02768.02&1.492&0.471&0.359&33.153&1.751&1.655&0\\
9008737&K02768.03&1.071&0.267&0.124&44.357&2.342&2.214&0\\
10917043&K02770.01&2.300&0.213&0.169&0.449&0.019&0.018&0\\
6521045&K00041.02&1.353&0.057&0.119&478.214&8.274&8.149&0\\
6521045&K00041.03&1.610&0.338&0.111&53.981&0.934&0.920&0\\
6521045&K00041.01&2.355&0.285&0.124&208.657&3.610&3.556&0\\
6294819&K02852.01&1.406&0.182&0.153&4849.257&947.044&760.200&0\\
12602314&K02853.01&1.112&0.077&0.068&769.396&35.127&33.530&0\\
5787131&K02927.01&2.942&0.362&0.305&80.509&13.921&11.414&1\\
11401755&K00277.01&3.689&0.165&0.153&197.563&6.078&5.890&0\\
11401755&K00277.02&1.514&0.082&0.071&243.948&7.505&7.273&0\\
6346809&K02775.01&23.807&583.714&1.762&37.094&1.597&1.527&0\\
4547603&K02855.01&1.262&0.078&0.083&1559.890&62.746&60.113&0\\
5688910&K02856.01&2.564&0.244&0.214&37.158&3.125&2.845&1\\
6345732&K02857.01&2.466&0.111&0.440&132.587&4.985&4.797&0\\
6345732&K02857.02&1.539&0.256&0.236&503.722&18.938&18.226&0\\
8611257&K02931.01&2.181&0.098&0.583&1.871&0.051&0.049&0\\
8259713&K02935.01&2.840&0.282&0.243&172.683&13.393&12.054&0\\
10880507&K02936.01&1.225&0.421&0.127&171.133&6.711&6.448&0\\
11098013&K02712.01&2.432&0.551&0.284&722.064&21.833&21.126&0\\
12206313&K02714.01&2.464&0.313&0.185&254.250&10.158&9.746&0\\
12206313&K02714.02&2.816&0.148&0.146&51.996&2.077&1.993&0\\
12206313&K02714.03&3.450&0.259&0.525&8.485&0.339&0.325&0\\
9837661&K02715.01&5.814&0.806&0.395&13.547&1.673&1.509&0\\
9837661&K02715.02&3.028&0.186&0.139&115.909&14.317&12.913&0\\
9837661&K02715.03&2.563&0.176&0.140&32.920&4.066&3.668&0\\
7769819&K02778.01&1.584&0.267&0.221&559.275&42.315&38.835&0\\
11874577&K02779.01&3.402&0.634&0.373&75.727&13.563&10.890&1\\
12164564&K02780.01&2.318&0.252&0.216&1021.904&133.341&114.947&0\\
3425851&K00268.01&3.281&0.147&0.135&14.414&0.368&0.357&1\\
10397751&K02859.01&0.943&0.253&0.079&414.765&10.796&10.516&1\\
10397751&K02859.02&0.866&0.170&0.134&853.269&22.209&21.633&1\\
10397751&K02859.03&0.765&0.049&0.062&309.431&8.054&7.845&1\\
10397751&K02859.05&0.882&0.205&0.117&226.341&5.891&5.739&1\\
10397751&K02859.04&0.766&0.042&0.061&519.963&13.534&13.183&1\\
6356692&K02948.01&1.328&0.219&0.190&247.811&6.974&6.781&0\\
6026737&K02949.01&1.076&0.047&0.126&245.862&7.239&6.994&1\\
6026737&K02949.02&0.901&0.229&0.107&930.354&27.393&26.467&1\\
9092504&K02716.01&1.827&0.300&0.213&2651.424&346.431&300.088&0\\
9092504&K02716.02&2.170&0.393&0.323&208.875&27.291&23.640&0\\
5383248&K00261.01&2.627&0.114&0.234&57.524&1.128&1.110&0\\
10001368&K02785.01&1.845&0.100&0.089&425.169&15.707&15.103&0\\
9466429&K02786.01&2.953&0.536&0.176&68.469&3.030&2.890&0\\
8885643&K02789.01&1.327&0.106&0.247&545.575&25.376&24.108&0\\
8681833&K02865.01&1.266&0.124&0.116&2176.358&205.965&184.389&0\\
4138951&K02866.01&1.718&0.186&0.146&10436.605&1680.389&1370.668&0\\
3102384&K00273.01&2.059&0.087&0.213&116.266&2.349&2.314&0\\
10471515&K02961.01&0.697&0.048&0.054&730.531&24.701&23.885&0\\
8760040&K02963.01&1.590&0.105&0.088&71.816&3.725&3.538&0\\
8760040&K02963.02&1.262&0.062&0.137&240.695&12.484&11.859&0\\
10098844&K02964.01&2.528&0.176&0.144&58.103&2.823&2.670&0\\
9467404&K02717.01&1.289&0.064&0.055&5067.603&135.341&131.632&0\\
5184911&K02719.01&1.554&0.387&0.247&98.414&3.710&3.544&0\\
5184911&K02719.02&1.208&0.174&0.111&1.290&0.049&0.046&0\\
8176564&K02720.01&1.350&0.222&0.115&542.470&9.534&9.345&0\\
6587105&K02721.01&3.053&0.157&0.583&18.153&1.120&1.047&0\\
11662184&K02791.01&2.193&0.113&0.180&49.665&2.935&2.754&0\\
11127479&K02792.01&0.697&0.041&0.036&1862.330&47.204&46.188&0\\
10604521&K02797.01&1.586&0.164&0.147&3910.602&493.910&429.491&1\\
8884274&K02868.01&2.030&0.212&0.174&59.789&5.638&5.076&0\\
7767162&K02869.01&2.119&0.136&0.129&2948.362&148.088&140.242&0\\
7767162&K02869.02&3.807&0.252&0.285&9.100&0.457&0.433&0\\
4385148&K02942.01&2.123&0.216&0.179&64.894&5.871&5.301&0\\
4385148&K02942.02&2.412&0.220&0.228&30.673&2.775&2.505&0\\
9838468&K02943.01&2.200&0.131&0.127&33.335&1.278&1.227&0\\
8617363&K02945.01&2.543&0.299&0.241&37.114&4.970&4.280&0\\
7673192&K02722.01&1.384&0.285&0.141&353.973&10.194&9.909&1\\
7673192&K02722.02&1.326&0.064&0.094&157.481&4.535&4.409&1\\
7673192&K02722.03&1.111&0.072&0.056&619.844&17.851&17.353&1\\
7673192&K02722.04&1.164&0.085&0.060&214.277&6.171&5.999&1\\
7673192&K02722.05&1.074&0.058&0.121&94.120&2.711&2.635&1\\
11807274&K00262.01&1.733&0.094&0.081&494.705&11.374&11.154&0\\
11807274&K00262.02&1.951&0.087&0.233&388.444&8.931&8.758&0\\
7670943&K00269.01&1.804&0.085&0.271&136.266&2.488&2.446&0\\
6697756&K02798.01&0.551&0.047&0.044&421.965&6.213&6.118&0\\
5905822&K02801.01&1.065&0.045&0.219&486.098&10.502&10.335&0\\
10793172&K02871.01&1.079&0.074&0.075&60.420&2.630&2.506&0\\
10793172&K02871.02&0.895&0.079&0.048&178.619&7.775&7.407&0\\
10793172&K02871.04&0.767&0.069&0.074&105.251&4.581&4.365&0\\
10597693&K02958.01&1.929&0.195&0.167&39.703&3.787&3.374&1\\
12314973&K00279.01&6.290&0.406&0.286&94.325&2.613&2.543&0\\
12314973&K00279.02&2.680&0.121&0.130&213.731&5.921&5.763&0\\
12314973&K00279.03&0.995&0.058&0.104&557.205&15.435&15.025&0\\
3346154&K02723.01&2.890&0.248&0.748&1161.103&58.180&55.110&0\\
9898447&K02803.01&0.555&0.036&0.036&686.194&14.496&14.283&1\\
11135308&K02805.01&0.880&0.051&0.052&1892.586&57.087&55.572&0\\
8077137&K00274.01&1.477&0.077&0.068&227.398&5.064&4.956&0\\
8077137&K00274.02&1.338&0.080&0.067&130.979&2.917&2.855&0\\
7019524&K02877.01&1.075&0.097&0.088&278.902&12.389&11.817&0\\
5106313&K02878.01&0.985&0.066&0.069&151.780&5.060&4.915&0\\
5980783&K02967.01&3.434&0.400&0.674&31.074&3.576&3.127&0\\
8873090&K02968.01&1.610&0.070&0.304&605.443&17.304&16.803&0\\
8415200&K02730.01&1.342&0.081&0.070&545.672&18.853&18.249&0\\
9886361&K02732.01&1.696&0.095&0.084&689.457&28.701&27.391&0\\
9886361&K02732.03&2.542&0.365&0.338&45.154&1.880&1.794&0\\
9886361&K02732.02&1.795&0.103&0.087&285.295&11.876&11.334&0\\
9886361&K02732.04&1.382&0.085&0.094&129.998&5.412&5.165&0\\
6370120&K02811.01&0.857&0.092&0.077&400.002&16.554&15.829&0\\
5209845&K02883.01&1.914&0.668&0.258&14.867&0.832&0.780&0\\
6129524&K02886.01&1.318&0.123&0.137&1600.049&174.285&153.691&0\\
5794570&K02675.01&2.158&0.378&0.131&219.117&5.112&5.006&0\\
5794570&K02675.02&0.992&0.255&0.074&1823.969&42.553&41.675&0\\
9958387&K02677.01&9.130&0.454&0.441&6.206&0.237&0.227&0\\
6779260&K02678.01&2.140&0.090&0.402&227.198&3.834&3.783&0\\
6779260&K02678.02&0.455&0.770&0.065&472.432&7.973&7.866&0\\
7659389&K02734.01&2.868&0.262&0.778&167.009&11.018&10.249&0\\
9472074&K02735.01&1.313&0.135&0.107&2357.544&182.718&167.537&0\\
10842192&K02736.01&2.404&0.191&0.519&26.645&1.566&1.466&0\\
2442448&K02812.01&3.400&0.388&0.453&18.860&0.977&0.925&1\\
11283615&K02816.01&1.308&0.118&0.123&944.873&75.253&69.003&0\\
7605093&K02817.01&1.322&0.123&0.114&1966.057&136.002&126.095&0\\
6716021&K02679.01&14.128&9067.625&2.046&9.663&0.344&0.331&1\\
4831728&K02739.01&3.000&0.223&0.187&322.399&28.908&26.083&0\\
4831728&K02739.02&1.812&0.128&0.210&517.039&46.361&41.830&0\\
11963206&K02820.01&1.220&0.091&0.078&449.975&30.590&28.452&0\\
4249611&K02821.01&3.348&0.328&0.284&6.397&0.443&0.411&0\\
8263545&K02822.01&2.846&0.453&0.295&657.635&57.940&52.267&0\\
6937402&K02894.01&2.732&0.343&0.290&420.387&69.587&56.996&0\\
7899070&K02683.01&11.274&1.332&1.147&16.061&2.995&2.389&0\\
7826659&K02686.01&3.442&0.148&0.461&0.535&0.011&0.010&0\\
7202957&K02687.01&0.772&0.202&0.061&1129.273&16.631&16.458&0\\
7202957&K02687.02&1.065&0.181&0.124&141.502&2.084&2.062&0\\
8095441&K02743.01&1.395&0.069&0.092&77.559&1.868&1.821&1\\
5881813&K02744.01&3.134&0.570&0.385&3.298&0.260&0.239&1\\
5881813&K02744.02&1.837&0.117&0.649&65.813&5.186&4.764&1\\
12456601&K02745.01&2.492&0.224&0.195&78.355&5.516&5.103&0\\
7428736&K02827.01&1.147&0.088&0.139&98.834&3.538&3.430&0\\
11129258&K02898.01&2.047&0.196&0.187&29.701&2.564&2.336&0\\
10586004&K00275.01&2.325&0.117&0.098&158.306&4.387&4.269&0\\
10586004&K00275.02&2.494&0.123&0.109&17.554&0.486&0.473&0\\
4939533&K02899.01&1.844&0.208&0.186&240.926&29.142&25.488&0\\
4846856&K02900.01&2.440&0.640&0.265&10.429&0.709&0.661&1\\
10265602&K02689.01&12.506&9.406&2.137&6.212&0.687&0.604&0\\
5369827&K02690.01&2.059&0.333&0.313&291.809&6.931&6.796&0\\
6586746&K02747.01&1.386&0.118&0.118&80.741&3.583&3.405&0\\
9962455&K02748.01&2.667&0.149&0.148&103.720&4.720&4.491&0\\
9962455&K02748.02&2.211&0.575&0.197&662.713&30.161&28.697&0\\
6436029&K02828.01&2.295&0.124&0.177&2.451&0.138&0.130&0\\
6436029&K02828.02&2.722&0.139&0.243&0.141&0.008&0.007&0\\
6197215&K02829.01&1.860&0.091&0.147&251.983&8.374&8.094&0\\
9244508&K02830.01&4.023&0.222&0.230&82.564&4.967&4.625&0\\
3969687&K02904.01&2.215&0.257&0.346&198.471&16.951&15.196&1\\
4552729&K02691.01&3.052&0.250&0.213&1.529&0.057&0.054&0\\
5185897&K02693.01&1.029&0.063&0.181&81.287&1.433&1.417&0\\
5185897&K02693.02&1.015&0.047&0.210&20.556&0.362&0.358&0\\
5185897&K02693.03&1.039&0.067&0.191&40.831&0.720&0.712&0\\
3663173&K02750.01&9.953&1.760&1.347&10.019&3.626&2.424&0\\
9881077&K02751.01&2.540&0.197&0.576&9.183&0.463&0.439&0\\
6265792&K02753.01&1.047&0.063&0.061&4712.111&164.835&159.254&0\\
9995402&K02832.01&0.749&0.037&0.059&186.069&4.315&4.217&0\\
9109857&K02833.01&0.883&0.063&0.068&2332.174&73.028&70.399&0\\
5609593&K02834.01&2.499&0.202&0.261&1.011&0.063&0.059&0\\
5436338&K02835.01&1.794&0.171&0.139&55.291&2.893&2.737&0\\
11414465&K02836.01&1.134&0.110&0.090&191.919&7.837&7.567&1\\
6716545&K02906.02&2.034&0.184&0.130&10.083&0.522&0.493&0\\
6716545&K02906.03&1.394&0.084&0.134&126.117&6.524&6.164&0\\
6716545&K02906.01&1.500&0.099&0.101&231.396&11.970&11.310&0\\
9475552&K02694.01&1.414&0.230&0.133&897.900&33.896&32.775&0\\
9475552&K02694.02&1.521&0.268&0.153&58.243&2.199&2.126&0\\
11071200&K02696.01&5.342&0.570&0.518&22.905&1.043&0.993&0\\
11071200&K02696.02&3.403&0.327&0.443&64.127&2.920&2.779&0\\
10905911&K02754.01&0.962&0.055&0.057&3094.817&140.780&133.665&1\\
3545135&K02755.01&0.839&0.037&0.061&145.750&3.095&3.034&0\\
6964929&K02756.01&1.054&0.057&0.070&4793.001&275.461&258.099&0\\
6964929&K02756.02&0.989&0.067&0.095&330.106&18.972&17.776&0\\
6432345&K02757.01&2.530&0.146&0.133&1.181&0.041&0.040&0\\
8703129&K02758.01&11.671&0.564&0.506&8.538&0.308&0.297&0\\
6607357&K02838.01&1.372&0.090&0.078&456.250&15.724&15.183&1\\
6607357&K02838.02&1.201&0.080&0.078&864.037&29.778&28.753&1\\
6186964&K02839.01&1.566&0.074&0.086&134.981&14.155&12.979&0\\
9693006&K02913.01&1.067&0.078&0.064&1591.477&75.280&71.096&0\\
5613821&K02915.01&0.994&0.043&0.252&237.916&5.938&5.784&0\\
5128673&K02698.01&3.495&0.175&0.153&10.714&0.377&0.363&0\\
6690836&K02699.01&1.471&0.124&0.109&2413.261&124.094&117.833&0\\
8639908&K02700.01&1.619&0.124&0.211&801.446&32.197&30.952&0\\
11076400&K02759.01&0.881&0.042&0.069&715.901&20.067&19.614&0\\
12024120&K00265.01&1.313&0.162&0.067&877.327&20.165&19.600&0\\
8210018&K02762.01&2.787&0.411&0.290&1.141&0.031&0.030&0\\
3642289&K00301.01&2.450&0.206&0.406&496.678&20.483&19.536&0\\
3642289&K00301.02&1.392&0.347&0.166&209.967&8.659&8.259&0\\
3662838&K00302.01&5.471&0.478&0.489&174.580&7.527&7.172&0\\
5966322&K00303.01&2.759&0.133&0.113&10.555&0.233&0.228&0\\
6029239&K00304.01&2.252&0.108&0.094&133.317&3.313&3.206&0\\
6029239&K00304.02&0.483&0.208&0.113&237.399&5.899&5.708&0\\
12404954&K00361.01&1.378&0.066&0.066&442.522&10.642&10.411&0\\
10190075&K03007.01&1.623&0.291&0.306&106.948&4.466&4.258&0\\
9070666&K03008.01&1.188&0.068&0.085&1982.268&51.705&50.469&0\\
10749059&K03086.01&2.738&0.227&0.185&1.369&0.119&0.109&0\\
9020114&K03088.01&1.304&0.102&0.092&495.863&28.001&26.276&0\\
9020114&K03088.02&2.038&0.154&0.189&9.221&0.521&0.489&0\\
6196457&K00285.01&3.868&0.294&0.243&257.776&7.254&7.042&1\\
6196457&K00285.02&2.465&0.122&0.105&106.207&2.989&2.901&1\\
6196457&K00285.03&2.030&0.106&0.098&46.844&1.318&1.280&1\\
7668416&K03089.01&0.826&0.446&0.123&1625.305&72.698&69.275&0\\
6063220&K00305.01&1.511&0.073&0.069&108.042&2.099&2.065&0\\
6071903&K00306.01&2.163&0.097&0.130&19.870&0.456&0.447&1\\
10905239&K00046.01&5.986&0.273&0.256&1240.332&46.318&44.577&0\\
10905239&K00046.02&1.249&0.077&0.114&596.069&22.259&21.422&0\\
11623629&K00365.01&2.135&0.097&0.085&4.882&0.073&0.073&0\\
3545478&K00366.01&12.934&0.571&0.543&26.917&0.866&0.840&0\\
4815520&K00367.01&4.578&0.198&0.182&25.629&0.464&0.457&0\\
7175184&K00369.01&1.311&0.247&0.077&426.719&8.423&8.272&0\\
7175184&K00369.02&1.309&0.055&0.101&207.247&4.091&4.018&0\\
11565544&K03013.01&20.135&6170.872&6.048&355.591&16.426&15.639&0\\
11403530&K03015.01&1.005&0.072&0.060&1087.781&32.427&31.456&0\\
5088536&K00282.02&1.032&0.045&0.064&221.731&5.261&5.162&0\\
5088536&K00282.03&1.865&0.172&0.598&9.834&0.233&0.229&0\\
5088536&K00282.01&3.002&0.216&0.159&46.011&1.092&1.071&0\\
12072872&K03017.01&0.620&0.051&0.039&590.115&12.365&12.122&0\\
6609270&K03090.01&1.256&0.384&0.113&43.896&4.609&4.226&0\\
12406807&K03091.01&2.041&0.210&0.187&131.010&13.300&11.830&0\\
12406807&K03091.02&1.414&0.159&0.167&365.389&37.094&32.994&0\\
9650989&K03095.01&1.191&0.101&0.086&462.496&35.708&32.688&0\\
6291837&K00308.01&4.373&0.291&0.595&57.885&3.700&3.425&0\\
7050989&K00312.01&2.302&0.105&0.110&257.984&6.236&6.062&0\\
7050989&K00312.02&2.168&0.111&0.095&162.044&3.917&3.808&0\\
8494142&K00370.01&3.873&0.398&0.170&67.193&2.231&2.153&0\\
8494142&K00370.02&2.330&0.287&0.198&154.705&5.137&4.957&0\\
11554435&K00063.01&5.766&1.209&0.310&100.371&2.273&2.234&0\\
6471021&K00372.01&8.305&0.361&0.410&3.681&0.106&0.103&0\\
8709688&K03019.01&1.574&0.118&0.099&511.954&31.542&29.341&0\\
8709688&K03019.02&1.024&0.084&0.105&1361.995&83.914&78.060&0\\
11618601&K03022.01&1.106&0.097&0.114&432.234&31.488&29.045&0\\
11618601&K03022.02&1.074&0.102&0.111&193.106&14.068&12.976&0\\
7582689&K03097.01&1.307&0.055&0.265&272.838&5.999&5.874&0\\
7582689&K03097.02&1.088&0.112&0.180&577.545&12.699&12.433&0\\
7582689&K03097.03&1.072&0.174&0.167&415.545&9.137&8.946&0\\
7419318&K00313.01&2.258&0.094&0.238&29.775&0.472&0.466&0\\
7419318&K00313.02&1.614&0.171&0.082&86.330&1.370&1.352&0\\
7603200&K00314.01&1.519&0.136&0.059&7.053&0.712&0.654&0\\
7603200&K00314.02&1.323&0.041&0.045&3.544&0.358&0.329&0\\
7603200&K00314.03&0.629&0.030&0.025&10.368&1.047&0.962&0\\
7364176&K00373.01&2.419&0.112&0.099&3.650&0.085&0.083&0\\
8686097&K00374.01&3.130&0.147&0.129&4.525&0.109&0.107&0\\
12356617&K00375.01&11.636&0.537&0.500&0.702&0.023&0.022&0\\
3323887&K00377.01&7.974&0.348&0.332&48.229&1.434&1.389&0\\
3323887&K00377.02&8.214&0.364&0.347&18.903&0.562&0.544&0\\
3323887&K00377.03&1.527&0.088&0.066&1339.658&39.838&38.571&0\\
9716391&K03025.01&1.793&0.220&0.179&42.825&6.147&5.244&0\\
6929841&K03026.01&1.196&0.122&0.102&209.464&7.560&7.252&0\\
12168993&K03105.01&3.348&0.350&1.040&1529.691&171.304&149.788&0\\
7700622&K00315.01&2.037&0.105&0.083&6.212&0.113&0.111&0\\
8008067&K00316.01&2.416&0.113&0.100&64.780&1.693&1.649&0\\
8008067&K00316.02&2.425&0.126&0.104&3.023&0.079&0.077&0\\
8008067&K00316.03&1.946&0.084&0.247&180.526&4.717&4.597&0\\
7051180&K00064.01&10.668&0.796&2.346&4245.014&142.588&136.929&0\\
2446113&K00379.02&2.892&0.155&0.275&310.359&14.312&13.598&1\\
11137180&K03027.01&1.773&0.177&0.199&156.651&11.592&10.680&0\\
9838804&K03028.02&1.987&0.358&0.327&0.401&0.040&0.036&0\\
3756264&K03108.01&2.697&0.263&0.236&330.240&28.218&25.549&0\\
11572193&K03109.01&3.198&0.194&0.266&817.579&46.164&43.373&0\\
11285870&K03110.01&1.307&0.119&0.129&551.156&33.372&31.220&0\\
8581240&K03111.02&0.660&0.046&0.050&504.458&12.985&12.630&1\\
8581240&K03111.01&0.918&0.040&0.091&149.661&3.852&3.747&1\\
8121310&K00317.01&3.591&0.174&0.159&160.612&6.716&6.410&1\\
8121310&K00317.02&1.177&0.098&0.075&385.961&16.138&15.403&1\\
8156120&K00318.01&7.521&0.365&0.608&63.855&2.175&2.096&0\\
8684730&K00319.01&10.724&0.475&0.451&70.131&2.293&2.219&0\\
3246867&K06315.01&0.835&0.082&0.094&135.379&6.890&6.505&0\\
8753657&K00321.01&1.560&0.148&0.119&826.933&20.351&19.869&0\\
8753657&K00321.02&0.851&0.041&0.053&349.769&8.608&8.404&0\\
8554498&K00005.01&8.941&0.566&0.525&1613.789&155.159&136.945&0\\
3942670&K00392.01&3.262&0.168&0.655&61.287&3.407&3.206&0\\
3942670&K00392.02&1.453&0.156&0.074&224.610&12.487&11.748&0\\
6949898&K03031.01&1.140&0.116&0.106&109.329&7.595&7.094&0\\
10585738&K03032.01&1.214&0.088&0.110&2138.079&216.639&194.120&0\\
2973386&K03034.01&2.241&0.074&0.419&3.080&0.316&0.291&0\\
7022573&K03112.01&2.776&0.830&0.409&2113.006&740.645&497.337&1\\
9288237&K03114.01&1.446&0.109&0.086&1392.653&65.951&62.336&0\\
11714231&K03115.01&1.803&0.163&0.193&469.819&46.130&41.393&0\\
11720424&K03116.01&2.683&0.301&0.325&119.237&18.530&15.461&0\\
9139084&K00323.01&1.874&0.170&0.122&149.135&3.020&2.975&0\\
3353050&K00384.01&3.347&0.484&0.202&1452.904&55.389&53.059&0\\
3446746&K00385.01&1.625&0.215&0.099&61.573&1.537&1.497&1\\
5695396&K00283.01&2.101&0.208&0.108&66.122&1.330&1.310&0\\
5695396&K00283.02&0.818&0.053&0.058&35.736&0.719&0.708&0\\
5695396&K00283.03&0.720&0.039&0.110&133.582&2.686&2.646&0\\
6593150&K03037.01&2.150&0.275&0.255&534.073&101.452&80.562&0\\
8051946&K03038.01&1.379&0.064&0.398&2658.550&112.550&106.953&0\\
5445681&K03039.01&1.592&0.104&0.093&114.332&4.667&4.459&0\\
6523351&K03117.01&0.898&0.121&0.175&177.038&3.938&3.864&0\\
5551672&K03119.01&0.975&0.086&0.046&18.690&2.080&1.889&0\\
11499192&K03120.01&4.157&0.899&0.669&4505.303&2022.405&1237.432&1\\
12416661&K03122.01&1.438&0.098&0.088&925.289&37.936&36.240&0\\
8197793&K03123.01&2.094&0.185&0.156&113.740&10.739&9.631&0\\
9881662&K00327.01&1.506&0.070&0.070&848.695&24.114&23.434&0\\
9881662&K00327.02&1.708&0.100&0.081&9.957&0.283&0.275&0\\
3656121&K00386.01&3.194&0.159&0.138&32.890&1.140&1.098&0\\
3656121&K00386.02&2.763&0.127&0.160&9.887&0.343&0.330&0\\
3733628&K00387.01&2.543&0.108&0.296&23.081&0.480&0.471&1\\
3831053&K00388.01&3.367&0.150&0.163&743.990&22.691&22.027&0\\
6357290&K03040.01&1.503&0.154&0.141&289.524&28.322&25.382&0\\
4072955&K03041.01&1.121&0.098&0.109&444.215&17.517&16.754&1\\
8695311&K03042.01&2.533&0.384&0.346&53.331&13.516&10.131&1\\
9834731&K03043.01&1.799&0.254&0.262&2300.975&652.403&462.952&1\\
9834731&K03043.02&1.576&0.270&0.243&840.617&238.343&169.131&1\\
5092266&K03045.01&2.944&0.305&0.301&26.103&3.337&2.876&0\\
8751796&K03125.01&0.993&0.044&0.090&893.886&26.673&25.850&0\\
9907129&K03127.01&3.721&0.273&0.905&772.079&90.045&78.184&0\\
7609674&K03128.01&2.150&0.130&0.163&206.149&8.659&8.283&0\\
9527334&K00049.01&3.769&0.240&0.192&254.906&6.647&6.463&0\\
11361646&K00330.01&2.756&0.137&0.122&434.237&15.819&15.287&0\\
11361646&K00330.02&1.235&0.086&0.066&2959.338&107.806&104.181&0\\
10285631&K00331.01&4.600&0.211&0.608&176.232&6.234&6.002&0\\
10285631&K00331.02&29.397&15416.584&25.074&378.949&13.404&12.906&0\\
3964109&K00393.01&2.651&0.142&0.121&126.031&4.631&4.451&0\\
3544595&K00069.01&1.642&0.069&0.108&283.739&5.148&5.054&0\\
4252322&K00396.01&26.328&5633.220&12.998&72.270&1.619&1.587&1\\
9714550&K03048.01&1.141&0.116&0.089&274.581&12.453&11.774&0\\
5475042&K03050.01&1.194&0.123&0.098&1578.429&104.504&97.404&0\\
10252275&K03130.01&2.423&22.531&1.151&19.481&0.265&0.262&0\\
10252275&K03130.02&0.882&0.042&0.180&70.655&0.961&0.951&0\\
11455181&K03131.01&2.316&0.404&0.329&307.398&95.599&67.060&0\\
10290666&K00332.01&2.580&0.307&0.167&584.354&17.624&17.132&0\\
10290666&K00332.02&1.063&0.069&0.084&431.244&13.006&12.643&0\\
10337258&K00333.01&2.627&0.375&0.238&147.046&3.801&3.717&0\\
5450893&K02970.01&0.887&0.071&0.165&524.781&16.905&16.395&0\\
4770174&K02971.01&1.510&0.318&0.113&830.610&38.314&36.435&1\\
4770174&K02971.02&1.975&0.311&0.224&91.186&4.206&4.000&1\\
8949925&K02972.01&2.581&0.186&0.217&209.760&18.683&16.786&0\\
9959492&K03051.01&1.647&0.101&0.212&88.744&8.071&7.254&0\\
8827575&K03052.01&1.046&0.052&0.101&125.103&2.727&2.650&0\\
8827575&K03052.02&1.220&0.059&0.102&70.250&1.531&1.488&0\\
2716801&K03053.01&2.807&0.287&0.297&21.243&2.781&2.404&0\\
2716801&K03053.02&1.585&0.197&0.181&157.184&20.574&17.788&0\\
7216284&K03056.01&1.431&0.163&0.139&131.526&15.144&13.235&0\\
6945786&K03136.01&1.019&0.098&0.094&321.641&19.279&18.061&1\\
10545066&K00337.01&2.280&0.121&0.100&68.971&2.122&2.062&0\\
10545066&K00337.02&1.994&0.149&0.110&4.252&0.131&0.127&0\\
10552611&K00338.01&1.501&0.209&0.132&77.412&1.398&1.377&0\\
10552611&K00338.02&0.735&0.162&0.076&228.663&4.131&4.068&0\\
6438099&K02976.01&2.879&1.629&0.349&33.348&3.338&2.983&1\\
11090556&K02977.01&0.960&0.060&0.059&1249.488&39.758&38.613&0\\
11090556&K02977.02&1.058&0.051&0.081&738.183&23.488&22.812&0\\
3234843&K03057.01&2.691&0.538&0.270&14.086&1.479&1.320&0\\
3234843&K03057.02&1.841&0.153&0.128&55.623&5.842&5.211&0\\
3752110&K03142.01&2.572&0.295&0.258&86.904&10.798&9.347&0\\
5688790&K03144.01&1.766&0.093&0.387&9.081&0.939&0.864&0\\
1717722&K03145.01&1.556&0.391&0.181&84.570&4.804&4.529&0\\
1717722&K03145.02&0.992&0.105&0.085&652.251&37.054&34.933&0\\
10908248&K03146.01&1.991&0.123&0.177&44.728&2.211&2.098&0\\
10878263&K00341.01&2.557&0.123&0.109&137.086&3.248&3.185&0\\
10878263&K00341.02&1.629&0.087&0.074&241.171&5.714&5.603&0\\
10982872&K00343.01&2.507&0.243&0.107&399.444&9.813&9.643&0\\
10982872&K00343.02&1.768&0.242&0.086&1247.908&30.657&30.126&0\\
10982872&K00343.03&1.526&0.091&0.068&22.072&0.542&0.533&0\\
4141376&K00280.01&2.292&0.096&0.327&124.222&2.275&2.237&0\\
9468551&K02980.01&1.331&0.136&0.129&1707.252&196.259&173.129&0\\
9076971&K02981.01&1.571&0.142&0.405&44.517&2.915&2.712&0\\
8360640&K02982.01&1.449&0.637&0.187&284.272&7.709&7.511&0\\
11019987&K03060.01&1.067&0.075&0.078&649.151&25.810&24.765&0\\
4857058&K03061.01&1.998&3.598&0.698&73.099&1.912&1.858&0\\
10924562&K03063.01&2.255&0.306&0.268&156.900&32.534&25.757&0\\
5040077&K03065.01&1.107&0.099&0.079&2835.929&122.196&117.086&0\\
7534267&K03147.01&2.014&0.120&0.161&33.046&1.730&1.635&0\\
9592705&K00288.01&3.013&0.135&0.134&523.229&13.046&12.697&0\\
10386922&K00289.01&3.815&0.190&0.165&104.677&3.682&3.552&0\\
10386922&K00289.02&9.210&0.502&0.406&4.208&0.148&0.143&0\\
11015108&K00344.01&2.951&0.136&0.120&14.238&0.325&0.319&0\\
11074541&K00345.01&2.754&0.117&0.215&10.007&0.214&0.210&0\\
11100383&K00346.01&2.562&0.121&0.282&34.089&0.767&0.752&0\\
7918652&K02984.01&1.433&0.095&0.091&325.849&10.388&10.051&1\\
6636320&K02989.01&1.377&0.137&0.117&119.638&8.516&7.836&0\\
4067925&K03066.01&2.423&0.261&0.226&20.481&1.881&1.691&1\\
3230805&K03068.01&0.832&0.084&0.072&120.730&4.051&3.900&0\\
3230805&K03068.02&0.827&0.077&0.092&59.535&1.998&1.923&0\\
4676964&K03069.01&2.161&0.221&0.186&26.545&2.021&1.846&1\\
10933561&K00291.01&3.181&0.386&0.194&67.161&4.190&3.884&0\\
10933561&K00291.02&2.381&0.123&0.412&408.580&25.490&23.631&0\\
11075737&K00292.01&1.468&0.066&0.070&767.964&22.926&22.333&0\\
11194032&K00348.01&3.369&0.155&0.362&8.769&0.176&0.173&0\\
11395587&K00350.01&1.950&0.106&0.084&86.144&2.122&2.081&0\\
11442793&K00351.01&10.987&0.490&0.462&1.849&0.063&0.061&0\\
11442793&K00351.02&7.766&0.347&0.327&3.387&0.116&0.111&0\\
11442793&K00351.03&2.866&0.151&0.127&18.168&0.619&0.598&0\\
11442793&K00351.05&1.544&0.079&0.090&236.315&8.058&7.774&0\\
11442793&K00351.06&1.302&0.084&0.070&316.442&10.790&10.410&0\\
11442793&K00351.04&2.646&0.145&0.121&10.228&0.349&0.336&0\\
11442793&K00351.07&3.402&0.501&0.745&6.796&0.232&0.224&0\\
8866102&K00042.01&2.742&0.117&0.108&159.500&2.185&2.164&1\\
4143755&K00281.01&2.651&0.119&0.154&114.389&3.263&3.148&0\\
8509442&K02992.01&2.282&0.071&0.235&0.885&0.144&0.127&0\\
11244137&K02994.01&1.626&0.118&0.108&2491.119&151.091&141.094&0\\
8546542&K03073.01&0.999&0.111&0.084&75.965&4.799&4.471&1\\
11259686&K00294.01&2.320&0.118&0.101&32.329&0.950&0.917&0\\
11547513&K00295.01&1.792&0.262&0.126&301.367&6.817&6.704&0\\
11547513&K00295.02&1.188&0.170&0.149&128.086&2.897&2.849&0\\
11802615&K00296.01&2.541&0.112&0.248&36.527&1.049&1.020&0\\
11521793&K00352.01&3.329&0.152&0.519&58.700&2.166&2.088&0\\
11521793&K00352.02&3.063&0.158&0.889&118.334&4.366&4.209&0\\
11566064&K00353.01&11.266&0.522&0.509&9.841&0.403&0.387&0\\
11566064&K00353.02&2.783&0.652&0.210&83.283&3.415&3.274&0\\
11566064&K00353.03&1.921&0.674&0.177&320.285&13.133&12.592&0\\
3848275&K02995.01&2.256&0.273&0.228&699.644&111.041&91.847&0\\
12021625&K02996.01&2.017&0.182&0.268&39.001&4.059&3.615&0\\
4175630&K02998.01&3.342&0.358&0.309&33.802&4.594&3.949&0\\
3328080&K03075.01&0.704&0.049&0.042&195.631&4.354&4.264&0\\
8430964&K03078.01&1.327&0.146&0.141&1048.635&130.192&112.911&0\\
11905011&K00297.01&1.859&0.082&0.305&506.412&14.211&13.812&0\\
2692377&K00299.01&1.581&0.069&0.078&1107.389&25.883&25.258&0\\
11621223&K00355.01&2.361&0.112&0.100&601.891&15.029&14.566&0\\
11624249&K00356.01&3.079&0.171&0.157&892.812&64.289&58.961&1\\
10000941&K04146.02&0.494&0.038&0.047&286.689&5.269&5.177&0\\
10000941&K04146.01&0.698&0.040&0.049&189.886&3.490&3.429&0\\
6103377&K03004.01&2.703&0.894&0.243&78.667&6.444&5.867&0\\
6103377&K03004.02&2.302&1.052&0.280&318.049&26.052&23.718&0\\
7106173&K03083.01&0.824&0.051&0.069&145.337&3.298&3.224&0\\
7106173&K03083.02&0.638&0.041&0.091&279.352&6.339&6.197&0\\
7106173&K03083.03&0.679&0.061&0.048&190.851&4.331&4.234&0\\
8037145&K00520.03&2.190&0.618&0.123&15.536&0.502&0.484&0\\
8037145&K00520.01&2.482&0.110&0.204&39.631&1.281&1.233&0\\
8037145&K00520.02&1.552&0.227&0.157&123.802&4.001&3.853&0\\
8037145&K00520.04&1.452&0.270&0.221&6.220&0.201&0.194&0\\
8265218&K00522.01&3.778&0.426&0.298&90.933&4.480&4.261&0\\
8806123&K00523.01&9.130&0.499&0.491&25.793&1.805&1.670&0\\
8806123&K00523.02&3.619&0.236&0.195&38.118&2.668&2.468&0\\
8355239&K00574.02&1.382&0.192&0.165&45.389&1.491&1.436&0\\
8355239&K00574.01&2.743&0.121&0.336&18.811&0.618&0.595&0\\
8367113&K00575.01&3.300&0.615&0.292&71.843&5.381&4.944&0\\
8558011&K00577.01&2.165&0.437&0.161&9.320&0.256&0.250&0\\
8558011&K00577.02&0.863&0.064&0.052&2302.613&63.270&61.759&0\\
9115800&K00421.01&11.428&0.881&0.801&237.035&11.067&10.535&0\\
9478990&K00423.01&11.713&0.550&0.523&90.220&4.095&3.894&0\\
6850504&K00070.04&0.805&0.047&0.039&165.999&2.897&2.839&1\\
6850504&K00070.05&0.863&0.057&0.046&35.067&0.612&0.600&1\\
6850504&K00070.01&2.868&0.188&0.124&77.023&1.344&1.317&1\\
6850504&K00070.02&1.708&0.080&0.068&324.114&5.657&5.542&1\\
6850504&K00070.03&2.488&0.119&0.102&5.591&0.098&0.096&1\\
10934674&K00477.01&2.052&0.164&0.157&26.137&0.923&0.894&0\\
10990886&K00478.01&2.507&0.286&0.233&8.370&0.853&0.781&0\\
11015323&K00479.01&3.014&0.146&0.129&19.314&0.614&0.591&0\\
11134879&K00480.01&2.256&0.448&0.172&214.040&7.527&7.307&0\\
11192998&K00481.01&2.416&0.117&0.105&77.543&2.991&2.887&0\\
11192998&K00481.02&1.667&0.082&0.073&651.409&25.128&24.253&0\\
11192998&K00481.03&2.523&0.132&0.113&10.507&0.405&0.391&0\\
8934495&K00524.01&2.398&0.188&0.166&159.411&6.389&6.164&0\\
5866724&K00085.01&2.610&0.115&0.106&609.992&14.458&14.121&0\\
5866724&K00085.02&1.452&0.071&0.061&2316.095&54.895&53.615&0\\
5866724&K00085.03&1.607&0.233&0.094&394.549&9.351&9.133&0\\
9157634&K00526.01&2.666&0.208&0.186&705.051&32.073&30.600&0\\
8565266&K00578.01&3.629&0.327&0.272&270.162&12.732&12.131&0\\
8616637&K00579.01&1.399&0.283&0.074&417.238&8.118&7.989&0\\
8616637&K00579.02&1.565&0.169&0.177&181.699&3.535&3.479&0\\
8625925&K00580.01&3.036&0.468&0.235&258.059&16.523&15.391&0\\
8822216&K00581.01&3.111&0.254&0.226&139.072&8.420&7.912&0\\
8822216&K00581.02&2.340&0.213&0.178&2.297&0.139&0.131&0\\
4548011&K04288.04&0.844&0.050&0.073&162.304&4.720&4.594&0\\
4548011&K04288.01&0.824&0.055&0.050&470.862&13.694&13.328&0\\
4548011&K04288.02&0.827&0.062&0.052&287.872&8.372&8.148&0\\
10016874&K00426.01&2.612&0.361&0.277&45.863&2.173&2.052&0\\
10189546&K00427.01&3.523&0.481&0.169&20.064&0.731&0.709&0\\
10189546&K00427.02&2.501&0.143&0.116&9.549&0.348&0.337&0\\
10189546&K00427.03&2.252&0.143&0.115&2.510&0.091&0.089&0\\
11497977&K00483.01&2.517&0.357&0.203&219.036&8.008&7.716&0\\
9941859&K00528.01&2.400&0.120&0.104&84.571&3.088&2.973&0\\
9941859&K00528.02&2.746&0.134&0.143&3.874&0.141&0.136&0\\
9941859&K00528.03&2.490&0.427&0.151&30.546&1.115&1.074&0\\
10266615&K00530.01&1.950&0.428&0.160&70.965&2.819&2.706&0\\
10395543&K00531.01&6.575&0.728&0.509&69.650&7.039&6.475&0\\
7941200&K00092.01&2.853&0.243&0.180&12.452&0.251&0.246&0\\
10418224&K00428.01&13.612&0.971&0.885&1187.965&139.556&120.650&0\\
10616679&K00429.01&4.120&0.311&0.279&77.258&2.138&2.075&0\\
10717241&K00430.01&2.670&0.312&0.128&14.386&0.363&0.355&0\\
10717241&K00430.02&0.888&0.087&0.059&20.893&0.527&0.516&0\\
10843590&K00431.01&2.402&0.123&0.103&21.609&0.565&0.552&0\\
10843590&K00431.02&2.215&0.344&0.155&6.422&0.168&0.164&0\\
12061222&K00484.01&2.444&0.193&0.167&26.889&0.746&0.720&0\\
12404305&K00486.01&2.878&0.146&0.131&46.440&1.854&1.783&1\\
12834874&K00487.01&2.124&0.173&0.149&120.470&4.895&4.720&0\\
2557816&K00488.01&2.436&0.428&0.219&141.987&6.518&6.205&0\\
10454313&K00532.01&3.606&0.286&0.458&718.075&42.308&39.613&1\\
10513530&K00533.01&2.522&0.195&0.410&32.142&1.140&1.094&0\\
10513530&K00533.02&1.250&0.095&0.403&253.349&8.989&8.620&0\\
10554999&K00534.01&2.731&0.121&0.447&115.983&3.871&3.727&0\\
10554999&K00534.02&1.694&0.091&0.080&360.262&12.024&11.576&0\\
9076513&K00583.01&2.480&0.150&0.128&1825.301&113.491&105.752&0\\
9146018&K00584.01&2.793&0.262&0.179&105.297&3.019&2.922&1\\
9146018&K00584.02&2.669&0.262&0.297&38.216&1.096&1.060&1\\
9146018&K00584.03&1.161&0.266&0.117&186.076&5.334&5.163&1\\
9279669&K00585.01&4.367&0.593&0.391&997.089&77.416&70.561&0\\
10858832&K00432.01&3.822&0.291&0.450&358.994&13.407&12.905&0\\
10937029&K00433.01&4.574&0.232&0.209&210.014&10.524&9.930&0\\
10937029&K00433.02&11.220&0.544&0.514&0.596&0.030&0.028&0\\
3239945&K00490.01&1.519&0.087&0.066&122.502&2.892&2.831&0\\
3239945&K00490.02&9.959&0.424&0.408&0.081&0.002&0.002&0\\
3239945&K00490.03&1.466&0.093&0.067&61.175&1.444&1.414&0\\
3239945&K00490.04&1.193&0.336&0.079&14.489&0.342&0.335&0\\
10187017&K00082.01&2.430&0.103&0.225&20.385&0.222&0.221&0\\
10187017&K00082.02&1.314&0.056&0.127&37.043&0.403&0.401&0\\
10187017&K00082.03&0.932&0.112&0.105&10.049&0.109&0.109&0\\
10187017&K00082.04&0.618&0.180&0.052&61.316&0.668&0.664&0\\
10187017&K00082.06&0.719&0.117&0.137&13.164&0.143&0.143&0\\
10187017&K00082.05&0.501&0.098&0.051&90.332&0.984&0.978&0\\
10873260&K00535.01&5.627&0.444&0.411&782.415&44.446&41.747&0\\
10965008&K00536.01&3.814&0.221&0.583&5.615&0.233&0.222&0\\
11073351&K00537.01&2.688&0.359&0.173&935.827&53.728&50.559&0\\
11090765&K00538.01&3.020&0.238&0.438&61.020&2.867&2.722&0\\
9570741&K00586.01&2.190&0.182&0.157&66.269&3.022&2.874&0\\
9607164&K00587.01&2.321&0.320&0.205&37.200&1.167&1.126&0\\
6462863&K00094.01&10.377&0.450&0.426&97.120&2.755&2.671&0\\
6462863&K00094.02&3.861&0.174&0.159&268.219&7.609&7.377&0\\
6462863&K00094.03&6.310&0.274&0.295&29.700&0.843&0.817&0\\
6462863&K00094.04&1.557&0.099&0.072&1053.181&29.876&28.967&0\\
9782691&K00590.01&2.162&0.125&0.113&117.303&6.294&5.933&0\\
9782691&K00590.02&2.542&0.151&0.129&16.026&0.860&0.811&0\\
11709124&K00435.01&4.451&0.356&0.295&53.002&2.433&2.315&0\\
11709124&K00435.02&10.155&0.596&0.511&0.322&0.015&0.014&0\\
11709124&K00435.05&3.358&0.356&0.282&12.071&0.554&0.527&0\\
11709124&K00435.06&1.453&0.094&0.080&139.884&6.421&6.111&0\\
11709124&K00435.03&2.605&0.129&0.159&28.110&1.290&1.228&0\\
11709124&K00435.04&1.652&0.086&0.095&480.405&22.052&20.986&0\\
11805075&K00436.01&30.162&2.376&2.169&2.709&0.139&0.132&0\\
11904151&K00072.01&1.489&0.070&0.062&3741.780&79.693&78.309&0\\
11904151&K00072.02&2.351&0.107&0.095&18.300&0.390&0.383&0\\
3559935&K00492.01&2.646&0.152&0.124&16.817&0.757&0.723&0\\
3559935&K00492.02&2.173&0.240&0.317&0.820&0.037&0.035&0\\
3966801&K00494.01&2.657&0.269&0.158&5.688&0.591&0.542&0\\
11656721&K00541.01&2.248&0.189&0.162&59.396&2.844&2.704&1\\
11853905&K00007.01&4.078&0.181&0.170&1245.431&40.095&38.682&0\\
11669239&K00542.01&2.963&0.224&0.523&16.423&0.591&0.568&0\\
11669239&K00542.02&1.846&0.152&0.515&72.119&2.595&2.494&0\\
10600261&K00597.03&2.334&0.158&0.128&12.863&0.878&0.817&0\\
10600261&K00597.01&2.496&0.153&0.131&56.955&3.890&3.617&0\\
10600261&K00597.02&1.443&0.091&0.084&953.173&65.097&60.535&0\\
10656823&K00598.01&2.202&0.113&0.097&74.148&2.848&2.724&1\\
10656823&K00598.02&1.751&0.094&0.108&11.281&0.433&0.414&1\\
10676824&K00599.01&2.682&0.451&0.272&276.690&16.781&15.739&0\\
10718726&K00600.01&2.423&0.127&0.169&677.569&43.750&40.714&0\\
10718726&K00600.02&3.363&0.226&0.196&1.841&0.119&0.111&0\\
12470954&K00439.01&4.617&0.210&0.196&877.945&30.679&29.466&0\\
2438264&K00440.01&2.380&0.127&0.101&28.642&0.759&0.741&0\\
2438264&K00440.02&2.491&0.142&0.307&135.077&3.578&3.494&0\\
4454752&K00496.01&2.086&0.102&0.331&496.898&15.770&15.300&0\\
4757437&K00497.01&3.343&0.212&0.183&169.002&13.206&12.065&0\\
4757437&K00497.02&1.854&0.131&0.111&725.064&56.658&51.761&0\\
11823054&K00543.01&2.285&0.292&0.171&168.188&6.478&6.208&0\\
11823054&K00543.02&1.395&0.065&0.100&255.584&9.844&9.434&0\\
7017274&K03209.02&1.841&0.112&0.104&1120.406&40.897&39.199&0\\
7017274&K03209.01&2.521&0.135&0.134&527.859&19.268&18.468&0\\
12058931&K00546.01&4.148&0.591&0.236&88.852&6.835&6.251&0\\
12058931&K00546.02&3.358&0.192&0.482&239.787&18.446&16.870&0\\
9957627&K00592.01&2.302&0.188&0.161&23.238&0.921&0.882&1\\
3745690&K00442.01&2.320&0.122&0.109&101.754&4.027&3.837&0\\
3745690&K00442.02&1.462&0.081&0.069&1572.309&62.232&59.295&0\\
3745690&K00442.03&1.674&0.270&0.197&244.058&9.660&9.204&0\\
3833007&K00443.01&3.710&0.287&0.270&129.374&5.817&5.552&0\\
3847138&K00444.01&2.013&0.110&0.089&81.641&2.861&2.767&0\\
4847534&K00499.01&1.799&0.267&0.246&60.609&1.943&1.882&0\\
4852528&K00500.01&2.592&0.116&0.110&54.382&1.340&1.304&0\\
4852528&K00500.02&2.594&0.121&0.109&36.482&0.899&0.875&0\\
4852528&K00500.03&1.561&0.081&0.064&164.625&4.056&3.948&0\\
4852528&K00500.04&1.602&0.081&0.069&94.781&2.335&2.273&0\\
4852528&K00500.05&1.432&0.062&0.067&750.964&18.502&18.008&0\\
12116489&K00547.01&3.755&0.193&0.163&17.382&0.628&0.606&0\\
12116489&K00547.03&1.057&0.060&0.131&45.020&1.626&1.569&0\\
12116489&K00547.02&0.993&0.083&0.096&83.452&3.014&2.908&0\\
12600735&K00548.01&3.375&0.181&0.160&82.302&4.359&4.115&0\\
12600735&K00548.02&0.977&0.064&0.128&438.297&23.214&21.914&0\\
10593626&K00087.01&2.250&0.129&0.314&0.956&0.015&0.015&0\\
10388286&K00596.01&1.419&0.058&0.044&100.295&10.246&9.404&0\\
4633570&K00446.01&2.182&0.103&0.363&13.634&0.326&0.319&0\\
4633570&K00446.02&1.895&0.327&0.141&6.677&0.159&0.156&0\\
5640085&K00448.01&2.220&0.114&0.096&33.463&0.851&0.828&0\\
5640085&K00448.02&2.695&0.143&0.117&4.791&0.122&0.119&0\\
4951877&K00501.01&4.208&0.285&0.240&111.732&9.782&8.814&0\\
5340644&K00503.01&2.336&0.124&0.113&24.063&0.757&0.734&0\\
4165473&K00550.01&2.309&0.128&0.104&76.375&2.770&2.672&0\\
4270253&K00551.01&2.572&0.160&0.137&108.717&7.150&6.655&0\\
4270253&K00551.02&2.447&0.447&0.193&281.845&18.537&17.254&0\\
5544450&K03226.02&1.424&0.101&0.108&610.671&22.538&21.673&0\\
5544450&K03226.01&1.584&0.095&0.097&1157.125&42.707&41.067&0\\
10973664&K00601.01&2.664&0.149&0.133&224.146&11.426&10.798&0\\
10973664&K00601.02&3.901&0.192&0.799&80.272&4.092&3.867&0\\
10973664&K00601.03&1.534&0.360&0.184&1652.907&84.261&79.627&0\\
12459913&K00602.01&3.324&0.280&0.420&219.051&17.695&16.136&0\\
6291033&K00452.01&5.153&0.561&0.481&2885.663&359.554&308.455&0\\
5461440&K00504.01&2.253&0.456&0.123&12.390&0.580&0.552&0\\
5689351&K00505.01&2.156&0.102&0.279&28.548&0.698&0.685&0\\
5689351&K00505.02&1.320&0.452&0.105&82.853&2.026&1.987&0\\
5689351&K00505.03&1.149&0.220&0.105&195.221&4.773&4.681&0\\
5689351&K00505.04&1.394&0.395&0.174&55.530&1.358&1.332&0\\
5689351&K00505.05&2.843&0.125&0.411&2.439&0.060&0.058&0\\
5443837&K00554.01&14.472&0.798&2.568&1470.440&108.349&99.444&0\\
7692093&K03337.01&1.394&0.144&0.129&52.686&5.025&4.539&0\\
5709725&K00555.01&1.558&0.212&0.142&265.407&11.213&10.750&0\\
5709725&K00555.02&2.925&0.272&0.278&3.982&0.168&0.161&0\\
9946525&K00398.01&8.481&0.410&0.401&6.532&0.317&0.301&0\\
9946525&K00398.02&3.339&0.176&0.160&187.197&9.088&8.619&0\\
9946525&K00398.03&1.770&0.100&0.091&609.017&29.566&28.041&0\\
7098355&K00454.01&2.688&0.275&0.316&15.227&0.654&0.622&1\\
7269974&K00456.01&3.768&0.181&0.167&84.848&3.623&3.469&0\\
7269974&K00456.02&1.848&0.102&0.086&396.619&16.936&16.217&0\\
7440748&K00457.01&2.028&0.102&0.083&123.400&2.724&2.662&0\\
7440748&K00457.02&2.238&0.095&0.235&76.201&1.682&1.644&0\\
5780715&K00506.01&3.475&0.304&0.538&1865.998&153.184&139.111&1\\
5812960&K00507.01&2.986&0.246&0.210&25.056&1.050&0.998&1\\
6266741&K00508.01&2.965&0.494&0.169&136.522&5.120&4.928&0\\
6266741&K00508.02&2.774&0.126&0.154&50.682&1.901&1.829&0\\
5774349&K00557.01&2.119&0.168&0.156&24.467&0.904&0.863&0\\
5978361&K00558.01&2.615&0.388&0.214&98.484&5.417&5.126&1\\
6501635&K00560.01&2.890&0.500&0.391&20.182&0.799&0.772&0\\
3217264&K00401.01&4.371&0.210&0.189&23.640&0.742&0.717&1\\
3217264&K00401.02&4.508&0.341&0.600&2.446&0.077&0.074&1\\
3217264&K00401.03&1.753&0.104&0.105&10.084&0.316&0.306&1\\
7504328&K00458.01&7.371&0.427&0.386&3.129&0.144&0.138&0\\
7977197&K00459.01&3.912&0.280&0.429&77.052&3.212&3.073&0\\
7977197&K00459.02&1.682&0.185&0.205&305.946&12.752&12.203&0\\
7199397&K00075.01&10.312&0.441&0.475&31.449&0.734&0.721&1\\
6381846&K00509.01&2.723&0.148&0.132&304.178&18.130&16.994&1\\
6381846&K00509.02&2.980&0.171&0.150&78.905&4.703&4.408&1\\
6381846&K00509.03&2.204&0.139&0.129&15.103&0.900&0.844&1\\
6422155&K00510.01&2.614&0.130&0.333&639.476&35.907&33.779&1\\
6422155&K00510.02&2.917&0.151&0.427&227.225&12.759&12.003&1\\
6422155&K00510.03&2.726&0.136&0.634&75.290&4.228&3.977&1\\
6422155&K00510.04&3.287&0.272&0.848&23.431&1.316&1.238&1\\
6665695&K00561.01&1.856&0.079&0.198&110.619&2.519&2.468&0\\
6707833&K00563.01&2.736&0.300&0.285&128.783&6.945&6.525&0\\
9785921&K03372.01&2.425&0.230&0.244&50.829&5.379&4.779&1\\
6786037&K00564.01&3.531&0.299&0.260&119.987&16.602&14.001&0\\
6786037&K00564.02&10.319&0.968&0.764&10.823&1.498&1.263&0\\
6786037&K00564.03&2.332&0.197&0.185&610.276&84.439&71.209&0\\
5351250&K00408.01&3.291&0.170&0.152&132.091&6.433&6.106&0\\
5351250&K00408.02&2.637&0.151&0.128&65.142&3.173&3.011&0\\
5351250&K00408.03&3.063&0.152&0.641&19.671&0.958&0.909&0\\
5351250&K00408.04&1.161&0.083&0.071&367.262&17.887&16.976&0\\
8043638&K00460.01&3.430&0.180&0.158&42.543&1.987&1.888&0\\
8043638&K00460.02&1.058&0.115&0.099&15.791&0.737&0.701&0\\
8845205&K00463.01&2.208&0.185&0.146&2.460&0.251&0.230&0\\
8890783&K00464.01&6.567&0.384&0.298&7.565&0.285&0.274&0\\
8890783&K00464.02&2.431&0.120&0.106&183.166&6.895&6.644&0\\
6451936&K00511.01&2.778&0.146&0.131&258.418&12.494&11.857&1\\
6451936&K00511.02&1.512&0.081&0.095&599.495&28.984&27.507&1\\
1723078&K07624.01&5.240&0.502&0.541&9.706&0.718&0.654&0\\
8056665&K00089.01&3.277&0.157&0.146&31.269&1.315&1.250&0\\
8056665&K00089.02&4.399&0.220&0.451&9.462&0.398&0.378&0\\
7119481&K00566.01&2.622&0.216&0.199&46.982&2.545&2.405&0\\
7119481&K00566.03&1.439&0.132&0.153&24.553&1.330&1.257&0\\
7119481&K00566.02&1.204&0.129&0.118&104.921&5.685&5.370&0\\
7445445&K00567.01&2.593&0.131&0.263&70.361&2.360&2.292&0\\
7445445&K00567.02&2.120&0.265&0.220&29.875&1.002&0.973&0\\
7445445&K00567.03&2.497&0.111&0.369&18.557&0.623&0.605&0\\
8397947&K04772.01&1.935&0.217&0.174&1074.030&178.059&135.347&0\\
8397947&K04772.02&1.911&0.271&0.194&356.647&59.127&44.944&0\\
5444548&K00409.01&2.836&0.242&0.174&101.143&3.941&3.796&0\\
9583881&K00467.01&6.089&0.570&0.459&67.435&3.561&3.354&0\\
9589524&K00468.01&2.998&0.239&0.207&18.738&0.728&0.696&0\\
6838050&K00512.01&2.333&0.193&0.165&178.699&7.331&7.032&0\\
6937692&K00513.01&5.371&0.468&0.577&76.339&7.107&6.345&0\\
7595157&K00568.01&1.460&0.252&0.103&316.718&8.443&8.163&1\\
7595157&K00568.02&0.845&0.046&0.061&513.030&13.676&13.223&1\\
8008206&K00569.01&1.757&0.414&0.108&16.029&0.378&0.370&0\\
8008206&K00569.02&1.021&0.059&0.053&475.507&11.209&10.964&0\\
7906892&K04773.02&1.440&0.077&0.160&623.813&27.824&26.422&0\\
7906892&K04773.01&1.571&0.325&0.201&847.634&37.807&35.902&0\\
5683743&K00412.01&7.879&0.609&0.558&690.130&33.797&31.930&0\\
5791986&K00413.01&3.038&0.292&0.364&40.728&1.670&1.596&0\\
5791986&K00413.02&2.360&0.277&0.310&21.407&0.878&0.839&0\\
8320630&K04846.02&1.516&0.164&0.178&26.063&2.495&2.228&0\\
9703198&K00469.01&6.364&0.509&0.968&172.751&9.512&8.953&0\\
9844088&K00470.01&4.627&0.359&0.322&389.404&17.468&16.723&0\\
10019643&K00471.01&2.725&0.192&0.413&30.238&1.164&1.118&0\\
10019643&K00471.02&1.156&0.303&0.160&115.612&4.449&4.274&0\\
8015907&K00517.01&2.555&0.255&0.116&489.149&12.667&12.310&0\\
8017703&K00518.01&2.349&0.276&0.108&24.418&0.532&0.522&0\\
8017703&K00518.02&1.752&0.092&0.076&5.296&0.115&0.113&0\\
8017703&K00518.03&2.572&0.151&0.116&0.530&0.012&0.011&0\\
8120608&K00571.01&1.392&0.049&0.044&16.171&1.645&1.507&0\\
8120608&K00571.02&1.568&0.221&0.056&7.204&0.733&0.672&0\\
8120608&K00571.03&1.179&0.044&0.038&37.372&3.802&3.484&0\\
8120608&K00571.05&1.438&0.137&0.251&0.346&0.035&0.032&0\\
8120608&K00571.04&1.396&0.055&0.046&3.608&0.367&0.336&0\\
6289650&K00415.01&8.750&0.410&0.380&4.531&0.180&0.173&0\\
6508221&K00416.01&3.158&0.239&0.215&21.084&0.493&0.485&0\\
6508221&K00416.02&3.033&0.219&0.516&2.570&0.060&0.059&0\\
6508221&K00416.03&0.803&0.039&0.092&48.507&1.135&1.117&0\\
6508221&K00416.04&0.761&0.103&0.128&10.186&0.238&0.235&0\\
11135694&K04896.02&2.126&0.300&0.197&38.930&4.854&4.191&0\\
11135694&K04896.01&1.695&0.189&0.216&134.065&16.716&14.432&0\\
10155434&K00473.01&2.538&0.272&0.313&48.181&1.610&1.549&0\\
10460984&K00474.01&2.690&0.124&0.285&131.487&4.999&4.810&0\\
10460984&K00474.02&2.564&0.189&0.334&35.890&1.365&1.313&0\\
10460984&K00474.03&4.022&4546.542&0.843&7.387&0.281&0.270&0\\
10460984&K00474.04&1.545&0.073&0.285&370.922&14.102&13.568&0\\
6436505&K06707.01&1.717&0.174&0.155&7.953&0.657&0.599&0\\
8022244&K00519.01&3.093&0.177&0.191&129.639&10.001&9.154&0\\
8022244&K00519.02&3.335&0.190&0.225&31.950&2.465&2.256&0\\
2571238&K00084.01&2.296&0.103&0.092&93.537&1.843&1.818&0\\
8193178&K00572.01&3.761&0.292&0.333&324.134&20.843&19.387&0\\
8193178&K00572.02&1.882&0.495&0.133&902.239&58.017&53.965&0\\
8344004&K00573.01&2.853&0.362&0.154&257.348&13.613&12.820&0\\
8344004&K00573.02&1.574&0.078&0.117&1069.235&56.559&53.265&0\\
8216763&K04838.03&1.260&0.222&0.446&8.052&0.231&0.223&0\\
8216763&K04838.01&1.007&0.433&0.161&17.788&0.510&0.493&0\\
8216763&K04838.02&8.765&5465.478&179.217&47.851&1.373&1.326&0\\
8352537&K00420.01&3.920&0.365&0.278&87.713&2.243&2.190&0\\
3758499&K05007.02&2.108&0.220&0.173&23.432&1.042&0.997&0\\
3758499&K05007.01&1.693&0.137&0.199&231.450&10.297&9.845&0\\
10577994&K00475.01&2.042&0.363&0.113&59.799&1.790&1.737&0\\
10577994&K00475.02&2.277&0.408&0.153&25.931&0.776&0.753&0\\
10599206&K00476.01&2.161&0.365&0.219&16.879&0.652&0.625&0\\
10157573&K00726.01&63.614&4705.757&34.528&545.917&74.365&62.930&0\\
10221013&K00728.01&11.041&0.959&0.872&225.455&17.215&15.817&0\\
10227020&K00730.01&4.538&0.381&0.328&175.951&23.920&20.289&1\\
10227020&K00730.02&3.524&0.734&0.284&302.474&41.119&34.879&1\\
10227020&K00730.03&4.693&0.372&0.825&119.882&16.297&13.824&1\\
10227020&K00730.04&3.180&0.528&0.271&444.053&60.366&51.205&1\\
4563268&K00627.02&1.552&0.078&0.092&932.132&30.548&29.531&0\\
4563268&K00627.01&2.935&0.239&0.161&407.833&13.366&12.921&0\\
4644604&K00628.01&2.596&0.116&0.443&69.795&2.231&2.163&1\\
4656049&K00629.01&3.176&0.258&0.382&39.303&1.732&1.656&0\\
4742414&K00631.01&12.644&0.567&0.537&262.595&9.574&9.215&0\\
7619236&K00682.01&9.026&0.404&0.385&0.564&0.018&0.017&0\\
7630229&K00683.01&6.127&0.278&0.835&1.808&0.055&0.053&0\\
7730747&K00684.01&8.155&1.997&0.847&1199.701&36.491&35.392&0\\
7764367&K00685.01&3.444&0.179&0.350&2381.770&151.194&140.773&1\\
7906882&K00686.01&13.452&0.580&0.551&13.886&0.372&0.360&0\\
6678383&K00111.03&2.752&0.188&0.158&16.012&0.394&0.386&0\\
6678383&K00111.01&2.481&0.106&0.137&119.907&2.951&2.888&0\\
6678383&K00111.02&2.446&0.137&0.186&45.438&1.118&1.094&0\\
2302997&K07630.01&0.950&0.514&0.109&7.951&1.266&1.125&0\\
8505215&K00099.01&3.409&0.156&0.146&0.040&0.001&0.001&1\\
4827723&K00632.01&1.330&0.073&0.059&103.147&2.202&2.157&0\\
4841374&K00633.01&4.244&0.441&0.377&5.568&0.204&0.196&0\\
5020319&K00635.01&2.581&0.128&0.183&89.513&2.807&2.727&0\\
8161561&K00688.01&2.828&0.201&0.233&1364.762&57.014&54.557&1\\
8361905&K00689.01&1.726&0.078&0.087&38.229&0.793&0.775&0\\
8480285&K00691.01&3.839&0.187&0.172&72.829&3.199&3.056&0\\
8480285&K00691.02&1.641&0.095&0.095&162.794&7.151&6.832&0\\
10265898&K00732.01&3.191&0.160&0.348&924.374&52.839&49.627&0\\
10265898&K00732.02&1.098&0.055&0.160&255.827&14.624&13.735&0\\
10265898&K00732.03&1.265&0.212&0.194&137.287&7.848&7.371&0\\
10271806&K00733.01&3.269&0.342&0.461&86.332&5.241&4.901&0\\
10271806&K00733.02&2.487&0.130&0.156&36.293&2.203&2.060&0\\
10271806&K00733.03&1.439&0.098&0.079&201.489&12.232&11.438&0\\
10271806&K00733.04&2.221&0.427&0.277&18.732&1.137&1.063&0\\
5113822&K00638.01&3.027&0.143&0.125&31.679&0.790&0.770&0\\
5113822&K00638.02&3.655&0.221&0.396&7.885&0.197&0.192&0\\
5120087&K00639.01&2.637&0.143&0.119&94.137&3.666&3.506&0\\
8557374&K00692.01&1.462&0.081&0.064&833.469&23.436&22.795&0\\
8557374&K00692.02&2.433&0.176&0.386&339.536&9.547&9.286&0\\
8738735&K00693.01&3.032&0.183&0.440&87.244&4.059&3.863&0\\
8738735&K00693.02&3.187&0.162&0.153&196.402&9.138&8.697&0\\
8802165&K00694.01&3.036&0.134&0.227&47.336&1.554&1.504&0\\
4055765&K00100.01&15.438&1.728&1.731&1222.196&102.886&92.373&0\\
8805348&K00695.01&2.243&0.106&0.095&25.147&0.625&0.606&0\\
10843431&K07378.02&3.655&0.747&0.921&2.277&0.180&0.167&0\\
10843431&K07378.01&3.354&0.291&1.123&27.374&2.169&2.003&0\\
4914423&K00108.01&3.485&0.153&0.230&150.536&4.334&4.219&0\\
4914423&K00108.02&5.724&0.297&0.393&5.970&0.172&0.167&0\\
10287242&K00735.01&31.512&22137.593&7.238&665.505&216.497&148.497&0\\
10340423&K00736.01&2.807&0.149&0.164&9.903&0.580&0.544&0\\
10340423&K00736.02&1.729&0.120&0.103&38.883&2.275&2.135&0\\
10358759&K00738.01&2.557&0.160&0.141&49.699&3.914&3.589&0\\
10358759&K00738.02&2.390&0.150&0.133&35.524&2.797&2.565&0\\
5531694&K00647.01&2.145&0.102&0.097&808.844&27.254&26.392&0\\
5531694&K00647.02&0.955&0.105&0.071&444.152&14.966&14.492&0\\
8962094&K00700.01&2.433&0.105&0.299&21.404&0.503&0.491&0\\
8962094&K00700.02&1.547&0.123&0.167&105.073&2.467&2.409&0\\
8962094&K00700.03&1.323&0.270&0.077&57.694&1.355&1.323&0\\
8962094&K00700.04&1.580&0.073&0.094&7.444&0.175&0.171&0\\
10386984&K00739.01&1.784&0.077&0.055&223.745&23.075&21.208&0\\
9588822&K04388.02&3.949&0.672&0.283&144.618&8.209&7.672&0\\
10395381&K00740.01&2.783&0.268&0.481&21.309&1.033&0.982&0\\
5613330&K00649.01&3.691&0.191&0.174&193.927&9.224&8.762&0\\
5613330&K00649.02&1.260&0.118&0.091&586.894&27.914&26.517&0\\
5786676&K00650.01&2.491&0.231&0.163&37.338&0.745&0.733&0\\
5796675&K00652.01&6.266&0.301&0.268&67.509&2.398&2.316&1\\
9002278&K00701.01&2.122&0.102&0.087&17.210&0.363&0.356&1\\
9002278&K00701.02&1.427&0.082&0.060&80.326&1.692&1.664&1\\
9002278&K00701.03&1.843&0.102&0.081&1.352&0.028&0.028&1\\
9002278&K00701.05&0.612&0.046&0.044&28.489&0.600&0.590&1\\
9002278&K00701.04&1.531&0.084&0.099&0.477&0.010&0.010&1\\
5941160&K00654.01&1.894&0.323&0.117&159.069&4.715&4.567&0\\
5941160&K00654.02&1.860&0.317&0.355&126.361&3.746&3.628&0\\
5966154&K00655.01&2.880&0.193&0.380&64.549&2.329&2.241&0\\
5966154&K00655.02&2.652&0.289&0.258&6.033&0.218&0.209&0\\
9266431&K00704.01&2.335&0.101&0.348&23.487&0.503&0.493&0\\
9458613&K00707.01&4.651&0.222&0.206&123.691&5.303&5.063&0\\
9458613&K00707.02&3.831&0.193&0.171&53.183&2.280&2.177&0\\
9458613&K00707.03&3.471&0.184&0.157&74.720&3.203&3.058&0\\
9458613&K00707.04&2.755&0.141&0.125&241.759&10.365&9.896&0\\
9458613&K00707.05&1.807&0.101&0.089&744.011&31.897&30.454&0\\
6020753&K00657.01&1.552&0.085&0.067&108.504&2.476&2.420&0\\
6020753&K00657.02&1.906&0.083&0.107&17.070&0.389&0.381&0\\
6062088&K00658.01&2.508&0.113&0.208&668.215&24.896&23.933&0\\
6062088&K00658.02&2.441&0.428&0.166&329.788&12.287&11.812&0\\
6062088&K00658.03&1.317&0.093&0.067&121.816&4.539&4.363&0\\
9530945&K00708.01&3.851&0.189&0.171&182.057&7.676&7.321&0\\
9530945&K00708.02&2.765&0.139&0.142&540.034&22.770&21.718&0\\
10610039&K04577.02&0.963&0.120&0.089&764.988&45.201&42.309&0\\
10610039&K04577.01&2.214&0.184&0.257&6.801&0.402&0.376&0\\
6125481&K00659.01&2.286&0.127&0.102&63.805&2.076&2.007&0\\
6267535&K00660.01&3.797&0.449&0.186&872.567&32.469&31.139&0\\
6347299&K00661.01&2.241&0.158&0.307&79.703&2.486&2.409&0\\
6347299&K00661.02&1.474&0.171&0.231&36.886&1.150&1.115&0\\
9578686&K00709.01&2.252&0.280&0.114&27.223&0.594&0.582&0\\
9590976&K00710.01&2.258&0.115&0.107&1366.477&51.732&49.758&0\\
9590976&K00710.02&1.954&0.288&0.159&730.808&27.667&26.611&0\\
9590976&K00710.03&1.375&0.083&0.077&2099.752&79.492&76.459&0\\
11284772&K04622.02&0.679&0.056&0.059&43.381&1.128&1.104&0\\
11284772&K04622.01&1.462&0.086&0.112&0.263&0.007&0.007&0\\
5441980&K00607.01&11.712&0.583&0.633&208.292&7.220&6.969&0\\
6365156&K00662.01&2.806&0.142&0.121&295.826&9.954&9.648&0\\
6425957&K00663.01&1.577&0.087&0.123&102.562&2.040&2.007&1\\
6425957&K00663.02&1.816&0.176&0.141&7.140&0.142&0.140&1\\
2444412&K00103.01&2.560&0.117&0.105&49.680&1.216&1.186&0\\
9597345&K00711.01&3.074&0.402&0.149&16.147&0.462&0.447&0\\
9597345&K00711.02&1.483&0.084&0.067&460.656&13.183&12.745&0\\
9597345&K00711.03&2.704&0.143&0.119&4.118&0.118&0.114&0\\
10972902&K04692.02&1.294&0.175&0.137&445.894&31.231&28.965&0\\
5686174&K00610.01&2.091&0.113&0.093&12.486&0.273&0.269&0\\
6309763&K00611.01&11.954&0.752&0.732&1270.034&53.298&50.813&0\\
6442340&K00664.01&1.766&0.079&0.182&95.510&2.593&2.539&0\\
6442340&K00664.02&1.263&0.172&0.151&192.273&5.221&5.111&0\\
6442340&K00664.03&1.236&0.054&0.263&44.170&1.199&1.174&0\\
6685609&K00665.01&3.960&0.176&0.372&732.604&19.879&19.388&0\\
6685609&K00665.02&1.889&0.084&0.190&4097.318&111.181&108.434&0\\
6685609&K00665.03&1.815&0.079&0.248&1742.715&47.289&46.120&0\\
9450647&K00110.01&2.844&0.126&0.118&227.820&6.767&6.566&0\\
9702072&K00714.01&2.387&0.114&0.098&211.884&3.602&3.543&0\\
9413156&K04700.02&2.023&0.217&0.250&6.484&0.793&0.691&1\\
9413156&K04700.01&1.328&0.155&0.147&290.445&35.540&30.966&1\\
9846348&K00716.01&12.942&18.385&2.899&122.520&4.752&4.557&0\\
9873254&K00717.01&1.924&0.107&0.086&90.384&1.662&1.640&0\\
9873254&K00717.02&0.768&0.046&0.057&3743.275&68.819&67.937&0\\
6587002&K00612.01&2.161&0.226&0.241&20.735&0.531&0.520&0\\
6587002&K00612.02&2.390&0.267&0.185&6.880&0.176&0.173&0\\
6587002&K00612.03&2.990&0.135&0.772&1.950&0.050&0.049&0\\
7368664&K00614.01&10.712&0.625&0.588&158.285&9.737&9.090&1\\
6707835&K00666.01&2.847&0.155&0.386&35.062&0.827&0.806&0\\
2696205&K07636.01&0.691&0.325&0.085&2039.528&94.580&89.995&0\\
10318874&K00104.01&3.186&0.136&0.248&216.094&2.848&2.827&0\\
9884104&K00718.01&2.601&0.121&0.300&456.732&14.992&14.528&0\\
9884104&K00718.02&3.170&0.152&0.334&54.105&1.776&1.721&0\\
9884104&K00718.03&2.806&0.125&0.482&20.010&0.657&0.636&0\\
9950612&K00719.01&1.929&0.081&0.301&37.321&0.555&0.549&0\\
9950612&K00719.02&0.964&0.247&0.056&8.208&0.122&0.121&0\\
9950612&K00719.03&1.272&0.062&0.063&4.274&0.064&0.063&0\\
9950612&K00719.04&0.922&0.204&0.084&105.001&1.561&1.544&0\\
9714696&K00616.01&2.076&0.165&0.339&1868.373&107.540&101.303&0\\
10353968&K00618.01&2.454&0.203&0.176&77.098&3.971&3.748&0\\
11773022&K00620.01&6.560&0.318&0.298&10.119&0.501&0.473&0\\
11773022&K00620.02&8.954&0.432&0.406&2.466&0.122&0.115&0\\
11773022&K00620.03&5.440&29.427&1.149&4.331&0.214&0.202&0\\
7033671&K00670.01&2.961&0.135&0.328&311.788&12.213&11.736&0\\
7040629&K00671.01&1.532&0.082&0.069&639.576&19.205&18.634&0\\
7040629&K00671.02&1.384&0.077&0.068&300.165&9.013&8.745&0\\
7040629&K00671.03&1.444&0.079&0.083&106.345&3.193&3.098&0\\
7040629&K00671.04&1.237&0.068&0.077&176.283&5.293&5.136&0\\
9963524&K00720.01&2.963&0.467&0.174&119.836&2.759&2.701&0\\
9963524&K00720.02&2.835&0.425&0.321&56.293&1.296&1.269&0\\
9963524&K00720.03&3.415&0.151&0.787&25.156&0.579&0.567&0\\
9963524&K00720.04&1.587&0.486&0.121&308.885&7.112&6.962&0\\
5780885&K00097.01&17.646&0.840&0.794&1375.110&66.524&63.037&1\\
12417486&K00622.01&18.402&1.147&1.100&7.921&0.729&0.653&0\\
12068975&K00623.01&1.514&0.065&0.233&189.965&4.561&4.469&0\\
12068975&K00623.02&1.500&0.130&0.220&109.091&2.619&2.566&0\\
12068975&K00623.03&1.289&0.055&0.207&431.256&10.354&10.145&0\\
12068975&K00623.04&1.005&0.253&0.096&57.941&1.391&1.363&0\\
7115785&K00672.01&2.537&0.112&0.294&48.662&1.349&1.302&0\\
7115785&K00672.02&2.915&0.139&0.128&13.637&0.378&0.365&0\\
7124613&K00673.01&2.229&0.129&0.123&719.373&20.872&20.298&0\\
8711794&K00105.01&3.510&0.158&0.146&166.039&4.626&4.481&0\\
7277317&K00674.01&10.424&0.478&0.469&211.711&7.446&7.167&0\\
9964801&K00721.01&3.002&0.326&0.265&229.311&9.209&8.849&0\\
9965439&K00722.01&2.626&0.133&0.114&28.767&0.902&0.873&0\\
3541946&K00624.01&2.625&0.124&0.113&44.549&1.146&1.114&0\\
3541946&K00624.02&2.826&0.121&0.410&11.354&0.292&0.284&0\\
3541946&K00624.03&1.393&0.075&0.063&1444.516&37.150&36.117&0\\
7447200&K00676.01&4.263&0.120&0.216&25.440&2.575&2.365&0\\
7447200&K00676.02&2.997&0.178&0.105&122.139&12.361&11.355&0\\
7509886&K00678.01&1.212&0.058&0.106&95.436&2.146&2.103&0\\
7509886&K00678.02&1.207&0.085&0.061&158.188&3.557&3.486&0\\
10002866&K00723.01&3.246&0.242&0.360&206.769&10.061&9.535&0\\
10002866&K00723.02&3.513&0.169&0.205&15.087&0.734&0.696&0\\
10002866&K00723.03&4.555&0.265&0.868&59.076&2.875&2.724&0\\
2577353&K07635.01&1.487&0.227&0.120&14.241&0.726&0.684&0\\
4449034&K00625.01&52.355&13862.233&42.620&79.918&3.605&3.430&0\\
4478168&K00626.01&2.497&0.312&0.167&130.757&4.955&4.750&1\\
4478168&K00626.02&1.011&0.072&0.078&289.245&10.960&10.508&1\\
7515212&K00679.01&3.242&0.203&0.452&54.662&1.458&1.423&0\\
7515212&K00679.02&1.001&0.079&0.069&133.866&3.572&3.484&0\\
7529266&K00680.01&14.757&0.730&0.690&677.917&37.259&35.074&0\\
8686373&K04066.01&3.408&0.153&0.788&8.795&0.277&0.269&0\\
7256914&K04136.01&1.728&0.317&0.337&2847.002&141.649&133.936&0\\
7256914&K04136.02&1.777&0.089&0.300&1435.999&71.446&67.556&0\\
5530112&K04067.01&2.882&0.203&0.157&159.775&7.005&6.708&0\\
6226908&K04068.01&3.286&0.493&0.562&36.302&2.356&2.189&0\\
5906694&K04069.01&1.482&0.135&0.114&21.696&0.692&0.666&0\\
9956082&K04139.01&1.376&0.131&0.127&645.543&54.559&49.813&0\\
6755944&K04072.01&1.191&0.063&0.247&5760.944&149.802&145.499&0\\
3112129&K04144.01&1.030&0.067&0.054&7475.691&337.711&322.189&0\\
3103212&K04145.01&1.880&0.529&0.156&2006.523&127.991&118.910&1\\
9455677&K04076.01&1.901&0.130&0.137&1.933&0.107&0.101&0\\
10875007&K04149.01&3.010&0.471&0.540&725.191&132.732&106.051&1\\
10875007&K04149.02&3.198&0.387&0.887&407.492&74.583&59.591&1\\
11465651&K04150.01&2.396&0.523&0.245&69.412&4.927&4.544&0\\
3937814&K04084.01&2.308&0.184&0.123&1.184&0.058&0.055&0\\
3937814&K04084.02&1.744&0.388&0.105&59.432&2.904&2.759&0\\
3937814&K04084.03&1.334&0.457&0.183&92.177&4.505&4.280&0\\
5881120&K04156.01&1.836&0.133&0.566&833.252&34.359&32.906&0\\
4548098&K04157.01&0.855&0.094&0.058&810.304&25.176&24.356&0\\
4548098&K04157.02&0.921&0.115&0.071&536.501&16.669&16.126&0\\
6106282&K04087.01&1.899&0.121&0.095&0.910&0.023&0.022&0\\
4078311&K04166.01&2.554&0.251&0.226&109.783&9.059&8.276&1\\
3103227&K04091.01&3.005&0.222&0.173&2.305&0.155&0.144&0\\
4850961&K04092.01&2.654&0.447&0.345&60.421&5.439&4.911&0\\
7199060&K04152.01&4.149&0.324&1.062&31.606&1.169&1.124&0\\
8439323&K04153.01&1.981&0.164&0.304&358.435&20.315&19.058&0\\
7733731&K04022.01&1.748&0.096&0.093&1304.816&43.731&42.320&0\\
10714072&K04024.01&1.061&0.130&0.114&75.560&1.577&1.549&0\\
3110177&K07644.01&0.772&0.090&0.092&438.806&22.662&21.460&0\\
3232249&K07648.01&2.833&0.491&0.419&8232.375&2286.454&1643.162&0\\
5688683&K04097.01&1.151&0.439&0.143&143.658&2.759&2.714&0\\
6607644&K04159.01&0.788&0.037&0.077&1620.063&64.573&61.937&0\\
7610663&K04160.01&0.880&0.062&0.052&593.919&15.450&15.040&0\\
8951205&K04099.01&1.374&0.112&0.136&166.703&8.189&7.773&0\\
7838675&K04169.01&0.944&0.089&0.082&2364.807&126.544&119.050&0\\
7100673&K04032.01&0.926&0.053&0.054&518.437&13.719&13.357&0\\
7100673&K04032.02&0.776&0.057&0.039&786.082&20.801&20.253&0\\
7100673&K04032.03&1.007&0.046&0.077&297.806&7.881&7.673&0\\
7100673&K04032.04&0.941&0.064&0.046&369.999&9.791&9.533&0\\
7100673&K04032.05&0.906&0.068&0.048&232.028&6.140&5.978&0\\
3747817&K04103.01&2.978&0.203&0.158&1.854&0.084&0.080&0\\
3747817&K04103.02&1.359&0.228&0.086&56.512&2.548&2.436&0\\
10089911&K04034.01&2.446&0.122&0.439&375.651&13.712&13.205&0\\
11415243&K04036.01&1.685&0.136&0.101&0.833&0.016&0.016&0\\
8264402&K04037.01&3.163&0.142&0.683&3.661&0.127&0.122&0\\
3129238&K07645.01&0.610&0.054&0.061&664.272&13.792&13.560&0\\
7907808&K04109.01&0.645&0.039&0.046&1548.438&48.338&46.565&0\\
9655005&K04047.01&1.842&0.098&0.124&22740.035&1485.660&1371.299&0\\
5092655&K04116.01&1.330&0.124&0.105&1525.125&102.411&94.844&0\\
3955817&K04117.01&1.075&0.076&0.072&166.106&7.789&7.420&0\\
10360722&K04051.01&2.825&0.203&0.147&1.408&0.064&0.061&0\\
9700449&K04120.01&2.295&0.213&0.232&10.397&0.951&0.855&0\\
6349881&K04121.01&2.705&0.719&0.236&1.014&0.081&0.074&0\\
6140059&K04123.01&3.280&0.196&0.609&122.197&7.453&6.920&0\\
5726910&K04124.01&0.962&0.091&0.112&579.776&39.812&36.731&0\\
1718958&K04053.01&0.822&0.392&0.090&1890.907&49.749&48.695&1\\
6428794&K04054.01&2.196&0.362&0.245&1.379&0.046&0.045&0\\
4673628&K04056.01&32.604&913.487&17.140&628.842&25.298&24.167&0\\
3852872&K07673.01&0.773&0.076&0.173&2.074&0.039&0.038&0\\
9272070&K04126.01&2.251&0.238&0.221&483.262&62.532&53.527&0\\
5088400&K04127.01&1.643&0.144&0.140&92.138&6.298&5.840&0\\
9086154&K04060.01&2.929&0.181&0.152&4.267&0.160&0.154&0\\
11970988&K04129.01&0.586&0.046&0.037&354.616&7.285&7.096&0\\
6792908&K04341.01&1.924&0.153&0.202&725.551&26.650&25.533&0\\
5308537&K04409.01&1.013&0.063&0.072&121.444&3.840&3.727&1\\
6350882&K04410.01&1.581&0.181&0.162&372.802&42.384&37.276&0\\
5281113&K04411.01&1.060&0.061&0.091&124.507&3.309&3.220&0\\
3450040&K04205.01&1.040&0.074&0.058&2125.592&97.949&93.185&1\\
9456281&K04207.01&0.946&0.115&0.090&759.501&22.259&21.532&0\\
5129453&K04208.01&1.309&0.135&0.120&157.979&9.181&8.584&1\\
6026924&K04276.01&2.629&0.133&0.198&83.088&4.433&4.187&0\\
9509343&K04346.01&1.377&0.113&0.111&190.688&9.405&8.927&0\\
3244792&K04347.01&1.937&0.193&0.178&1918.340&180.895&162.325&0\\
1724719&K04212.01&1.634&0.079&0.274&495.652&21.286&20.367&0\\
1724719&K04212.02&0.992&0.352&0.045&235.893&10.130&9.693&0\\
5436161&K04351.01&43.755&46.101&28.506&4901.459&219.647&209.705&0\\
2859893&K04418.01&7.556&1.410&1.238&5.350&1.783&1.227&1\\
7582691&K04419.01&1.328&0.039&0.359&1681.421&267.402&237.569&0\\
9836563&K04421.01&0.703&0.053&0.051&684.311&24.198&23.327&1\\
9836563&K04421.02&0.715&0.041&0.078&441.989&15.630&15.067&1\\
9366617&K04215.01&2.134&0.154&0.129&76.457&3.063&2.940&0\\
8459663&K04356.01&2.583&0.198&0.161&0.889&0.053&0.050&0\\
7046035&K04424.01&1.884&0.255&0.214&4852.413&944.739&746.321&0\\
8240790&K04426.01&2.798&0.212&0.268&4.353&0.184&0.176&0\\
5868793&K04290.01&0.855&0.068&0.055&4.372&0.450&0.412&0\\
10063208&K04292.01&0.699&0.050&0.044&124.307&2.262&2.231&0\\
7191646&K04358.01&2.834&1.795&0.315&7.973&0.940&0.821&0\\
1575873&K04359.01&0.678&0.064&0.080&21526.422&690.686&667.531&0\\
10669994&K04360.01&0.959&0.061&0.080&672.414&39.108&36.759&0\\
7801070&K04361.01&4.032&0.326&0.562&10.204&0.658&0.612&0\\
4172805&K04427.01&1.805&0.125&0.097&0.304&0.031&0.029&0\\
5126182&K04428.01&1.600&0.444&0.167&94.115&5.547&5.213&0\\
9183378&K04222.01&1.372&0.105&0.092&757.132&27.654&26.502&0\\
7596240&K04295.01&1.588&0.148&0.141&162.544&10.530&9.818&0\\
7661893&K04296.01&0.669&0.050&0.047&732.503&13.220&13.054&0\\
9776794&K04363.01&7.725&7561.135&125.556&37.439&5.302&4.507&0\\
7427764&K04364.01&1.127&0.114&0.121&185.568&11.803&11.019&0\\
8416523&K04441.01&1.710&0.270&0.458&3567.565&120.230&115.605&0\\
5780855&K04443.01&1.310&0.231&0.230&762.249&34.167&32.508&1\\
9491832&K04226.01&2.213&0.490&0.189&49.954&2.673&2.518&1\\
9872831&K04230.01&1.363&0.103&0.077&583.523&18.883&18.251&0\\
2852941&K04298.01&1.027&0.068&0.067&1453.561&50.233&48.664&0\\
8507475&K04300.01&1.270&0.147&0.120&182.941&17.041&15.407&0\\
8773015&K04301.01&1.061&0.215&0.085&105.771&2.626&2.551&0\\
8773015&K04301.02&0.706&0.035&0.078&352.994&8.763&8.515&0\\
4773392&K04367.01&3.767&0.480&0.513&6.610&0.353&0.332&0\\
5471489&K04368.02&64.243&96.285&60.563&116.361&4.369&4.192&1\\
9936080&K04431.01&1.417&0.089&0.110&210.762&7.370&7.102&0\\
11509504&K04232.01&1.330&0.134&0.123&1343.114&128.179&115.204&0\\
11611275&K04234.01&1.465&0.135&0.152&289.778&26.955&24.294&0\\
6290935&K04302.01&1.101&0.090&0.070&704.853&29.949&28.584&0\\
11612280&K04304.01&1.263&0.071&0.113&254.701&11.200&10.695&0\\
11444514&K04371.01&3.378&0.379&0.354&33.378&4.899&4.113&0\\
9349757&K03348.02&1.373&0.126&0.126&55.904&5.214&4.682&0\\
9349757&K03348.01&2.096&0.170&0.148&21.392&1.995&1.792&0\\
9702006&K04372.01&1.072&0.082&0.147&69.333&2.942&2.817&0\\
3660581&K07662.01&1.441&0.121&0.167&788.716&28.367&27.301&0\\
10794974&K04235.01&3.702&0.793&1.470&26.929&0.903&0.872&0\\
3558849&K04307.01&3.471&1.043&0.389&7.168&0.447&0.417&0\\
9100953&K04500.03&1.475&0.497&0.209&27.844&2.041&1.885&0\\
9100953&K04500.01&1.185&0.123&0.108&56.212&4.121&3.805&0\\
9100953&K04500.02&1.816&0.410&0.195&6.289&0.461&0.426&0\\
10991114&K04374.01&0.989&0.088&0.057&297.649&9.975&9.654&0\\
4945764&K04377.01&3.072&0.196&0.585&459.971&34.623&31.656&0\\
11718389&K04444.01&0.879&0.087&0.077&28.777&0.980&0.951&0\\
10329196&K04446.01&2.788&0.731&0.289&16.734&0.444&0.433&0\\
10604592&K04447.01&0.883&0.162&0.150&280.671&9.068&8.810&0\\
9285568&K04241.01&1.328&0.127&0.125&803.679&67.596&61.659&0\\
9514372&K04242.01&1.672&0.123&0.111&2.386&0.084&0.081&0\\
7103919&K04310.01&1.300&0.133&0.119&97.357&4.429&4.209&0\\
3762750&K07668.01&1.567&0.296&0.548&1304.252&186.895&159.238&0\\
10722485&K04312.01&1.177&0.112&0.065&359.790&15.722&15.023&0\\
6937529&K04382.01&1.065&0.081&0.067&1431.311&65.172&62.033&0\\
6937529&K04382.02&0.946&0.087&0.068&957.742&43.609&41.508&0\\
12737015&K04245.01&2.432&0.517&0.242&174.170&9.594&9.013&0\\
5177859&K04246.01&0.895&0.058&0.070&156.608&3.781&3.694&0\\
5177859&K04246.02&0.844&0.060&0.074&115.878&2.798&2.733&0\\
9286088&K04318.01&1.535&0.283&0.221&167.950&4.641&4.518&0\\
9883606&K04383.01&0.799&0.058&0.062&308.460&9.228&8.952&0\\
9883606&K04383.02&0.659&0.073&0.050&615.748&18.422&17.869&0\\
5860968&K04384.01&2.414&0.252&0.216&8.196&0.545&0.506&0\\
3645438&K04385.01&1.624&0.119&0.143&90.980&8.324&7.543&0\\
3645438&K04385.03&1.473&0.243&0.115&28.641&2.620&2.374&0\\
3645438&K04385.02&3.004&0.250&0.213&0.458&0.042&0.038&0\\
8480582&K04386.01&1.482&0.404&0.176&18.942&1.666&1.519&0\\
5197233&K04178.01&1.942&1.216&1.892&512.755&31.172&29.259&0\\
8741470&K04251.01&1.237&0.122&0.498&161.385&3.697&3.603&0\\
10525049&K04252.01&0.938&0.064&0.063&10.093&1.020&0.940&0\\
5095082&K04320.01&1.970&0.154&0.136&158.628&7.712&7.300&0\\
8330207&K04390.01&76.556&2077.425&154.862&5521.401&2374.446&1590.777&0\\
7257966&K04185.01&3.451&1.479&0.954&373.205&33.677&30.298&0\\
9202434&K04253.01&149.072&8.135&110.590&5.023&0.273&0.257&0\\
10407482&K04255.01&0.982&0.076&0.149&57.751&2.253&2.169&0\\
7901016&K04257.01&3.066&0.174&0.174&94.901&3.689&3.540&0\\
7749002&K04325.01&0.880&0.086&0.081&3102.056&255.185&232.757&0\\
5371777&K04327.01&1.270&0.339&0.144&5228.785&519.217&462.503&0\\
6359926&K04391.01&2.740&0.235&0.298&41.631&3.434&3.122&0\\
8324518&K04393.01&1.264&0.130&0.122&1402.545&106.304&97.361&0\\
3103473&K04395.01&1.216&0.109&0.132&554.949&42.482&39.005&0\\
6879171&K04188.01&0.872&0.055&0.050&250.591&6.466&6.326&0\\
9897364&K04189.01&6.407&1.001&1.110&31.768&3.612&3.177&0\\
5785279&K04259.01&0.756&0.072&0.071&1540.935&73.268&69.797&0\\
7429287&K04260.04&1.315&0.157&0.166&17.654&0.360&0.351&0\\
10526887&K04261.01&1.045&0.098&0.095&1486.438&122.936&111.680&0\\
12456063&K04329.01&1.591&0.081&0.335&251.957&8.055&7.818&1\\
5802637&K04398.01&1.597&0.170&0.158&116.525&10.334&9.394&0\\
9828127&K04192.01&1.562&0.105&0.092&41.514&2.096&1.982&0\\
9828127&K04192.02&1.186&0.093&0.118&19.324&0.976&0.923&0\\
9092496&K04193.01&9.047&2.895&2.218&58.322&9.297&7.704&0\\
5644412&K04194.01&1.238&0.386&0.142&510.566&24.659&23.439&1\\
2576962&K04333.01&2.821&0.217&0.226&2.365&0.135&0.126&0\\
10140274&K04334.01&0.972&0.090&0.095&209.206&12.423&11.621&1\\
10730070&K04335.01&0.964&0.070&0.061&171.478&6.496&6.238&0\\
8345384&K04399.01&1.441&0.258&0.239&11.420&0.146&0.145&1\\
2831055&K04400.01&0.828&0.058&0.056&999.752&28.759&27.764&0\\
7703882&K04403.01&1.537&0.173&0.167&284.982&36.404&31.380&0\\
5340878&K04199.01&0.730&0.044&0.052&2340.984&71.838&69.829&0\\
7450747&K04267.01&2.029&0.194&0.214&4470.917&689.887&571.724&1\\
8890924&K04269.01&4.176&0.952&0.376&137.282&5.417&5.192&0\\
8573193&K04337.01&1.597&0.141&0.175&439.434&33.588&30.683&0\\
4054784&K07679.01&0.729&0.129&0.056&729.293&25.498&24.559&0\\
10745365&K04405.01&1.515&0.154&0.242&213.573&12.350&11.616&1\\
8396660&K04407.01&0.686&0.041&0.087&5244.200&112.641&109.155&1\\
10593535&K04204.01&1.294&0.091&0.077&72.568&2.752&2.649&0\\
6223324&K04274.01&1.586&0.176&0.151&2414.593&286.728&250.973&1\\
9701962&K04617.01&1.244&0.092&0.092&64.689&2.079&2.011&0\\
9773980&K04691.01&1.010&0.081&0.088&643.382&35.451&33.244&0\\
12004971&K03194.01&1.713&0.634&0.170&386.721&11.435&11.060&0\\
4141593&K07685.01&3.305&0.665&0.351&101.540&4.643&4.412&0\\
4141593&K07685.02&2.633&0.506&0.325&244.235&11.168&10.612&0\\
7778427&K04482.01&0.751&0.049&0.064&535.000&16.678&16.149&0\\
5977470&K04550.01&2.478&0.252&0.242&2.315&0.335&0.279&1\\
11769689&K04551.01&2.245&0.500&0.241&289.783&21.397&19.670&0\\
9457948&K04694.01&1.448&0.146&0.142&97.774&6.415&5.945&0\\
9898017&K04484.01&1.122&0.113&0.107&1787.701&152.037&138.159&0\\
6278762&K03158.02&0.750&0.157&0.044&165.730&3.067&3.038&1\\
6278762&K03158.03&0.755&0.039&0.041&109.638&2.029&2.010&1\\
6278762&K03158.04&0.718&0.044&0.035&81.344&1.505&1.491&1\\
6278762&K03158.05&1.103&0.047&0.188&59.915&1.109&1.098&1\\
6278762&K03158.01&0.577&0.040&0.026&225.735&4.177&4.139&1\\
8098212&K04487.01&0.694&0.077&0.092&211.512&5.879&5.731&0\\
6369131&K04554.01&2.403&0.174&0.829&459.957&43.076&38.661&0\\
10257229&K04557.01&1.280&0.098&0.092&644.552&25.326&24.304&0\\
3539231&K04626.01&3.018&0.241&0.244&18.633&1.628&1.470&0\\
6311891&K04627.01&1.204&0.093&0.102&131.955&5.814&5.530&0\\
10663738&K04698.01&1.309&0.123&0.145&298.085&16.839&15.826&0\\
7891294&K04699.01&0.997&0.044&0.337&1006.571&28.690&27.958&1\\
4556468&K04491.01&2.653&0.201&0.273&12.975&1.521&1.319&0\\
5431027&K04558.01&1.894&0.190&0.161&492.439&31.590&29.266&0\\
7747457&K04561.01&2.903&0.181&0.278&6797.623&609.697&546.397&0\\
6070337&K04632.01&45.211&1921.917&14.123&121.085&25.137&19.685&0\\
5954001&K04633.01&1.346&0.107&0.085&269.206&10.465&10.030&0\\
9002538&K03196.01&0.572&0.038&0.041&586.407&11.062&10.840&0\\
9002538&K03196.02&0.746&0.034&0.073&379.447&7.158&7.014&0\\
5552562&K04495.01&1.949&0.214&0.198&464.857&60.383&52.075&1\\
6186182&K04496.01&2.133&0.229&0.217&4.788&0.413&0.375&0\\
4073017&K07681.01&0.973&0.111&0.092&134.688&5.791&5.514&0\\
10585749&K04563.01&3.033&0.636&0.492&52.552&4.427&4.005&0\\
9579208&K03165.01&1.083&0.059&0.060&1664.009&25.925&25.544&0\\
11650401&K04566.01&1.574&0.166&0.162&276.373&29.219&26.001&0\\
9773270&K04636.01&4.800&5701.520&1.984&2.152&0.203&0.183&0\\
9457728&K04637.01&0.797&0.171&0.071&1501.812&28.659&28.194&0\\
2303903&K04709.01&1.406&0.185&0.135&261.816&32.278&28.103&0\\
9278216&K04710.01&1.622&0.180&0.177&176.685&17.441&15.652&1\\
8355131&K04711.01&2.280&0.260&0.276&964.584&122.629&105.291&0\\
12645057&K04497.01&2.222&0.255&0.213&591.802&67.225&58.687&0\\
4844367&K04498.01&21.921&674.737&1.616&46.993&2.775&2.609&0\\
10937749&K04499.01&1.212&0.111&0.122&371.822&20.545&19.336&0\\
8332521&K04567.01&14.806&1350.960&1.237&344.148&19.345&18.132&1\\
8332521&K04567.02&2.027&0.101&0.492&1595.275&89.670&84.050&1\\
4060229&K04570.01&2.330&0.542&0.285&41.011&2.647&2.460&0\\
6761777&K04571.01&3.111&0.160&0.896&31.171&1.925&1.796&0\\
9412623&K04640.01&1.409&0.070&0.168&903.908&45.690&43.264&0\\
4735826&K03184.01&0.703&0.030&0.028&383.055&8.370&8.157&0\\
4735826&K03184.03&0.627&0.032&0.049&884.917&19.336&18.843&0\\
8443527&K03197.01&0.971&0.535&0.200&63.987&1.548&1.515&0\\
7778621&K04725.01&1.052&0.046&0.303&48.317&0.966&0.947&0\\
10907132&K04503.01&1.660&0.180&0.175&259.412&30.029&26.478&0\\
6520753&K04504.01&1.560&0.179&0.169&271.785&24.188&21.925&0\\
6520753&K04504.02&1.617&0.197&0.177&110.438&9.829&8.909&0\\
9893468&K04575.01&2.521&0.155&0.189&12.111&0.484&0.464&1\\
11655826&K04643.01&1.207&0.127&0.126&173.798&10.481&9.810&0\\
1721157&K04644.01&1.118&0.093&0.148&172.355&7.742&7.400&0\\
9947653&K04647.01&2.588&0.143&0.207&85.206&2.953&2.840&0\\
9947653&K04647.02&2.735&0.312&0.569&394.867&13.683&13.159&0\\
12554634&K04714.01&1.180&0.127&0.120&595.710&36.268&33.895&0\\
6264750&K04715.01&2.785&1.153&0.282&80.081&5.831&5.373&0\\
11290515&K04716.01&0.746&0.060&0.054&536.027&16.185&15.714&0\\
8493354&K04505.01&1.156&0.086&0.074&109.539&3.325&3.218&0\\
4545570&K04506.01&1.280&0.132&0.124&175.675&14.311&13.027&0\\
8628761&K04580.01&1.153&0.056&0.126&636.250&24.435&23.602&1\\
4750669&K04649.01&1.403&0.136&0.164&431.873&38.054&34.422&0\\
9824928&K04650.01&0.642&0.057&0.073&251.924&11.787&11.217&0\\
6717252&K04651.01&0.723&0.065&0.045&2043.847&58.433&56.956&1\\
11350118&K04509.01&1.105&0.116&0.097&19.768&0.918&0.877&0\\
9216775&K04513.01&0.940&0.062&0.078&269.248&11.704&11.186&0\\
2572029&K04581.01&0.744&0.053&0.086&342.119&9.667&9.348&0\\
7905106&K04582.01&0.372&0.107&0.037&328.848&5.434&5.339&1\\
9007151&K04583.01&2.344&0.451&0.166&0.717&0.077&0.068&0\\
4450844&K03168.01&1.152&0.274&0.124&32.262&0.766&0.751&0\\
11181260&K04653.01&1.329&0.102&0.084&111.456&4.154&3.968&1\\
2558163&K04655.01&1.889&0.183&0.247&119.475&12.491&11.069&1\\
8752940&K04730.01&1.631&0.436&0.163&43.246&1.101&1.076&0\\
4384909&K07693.01&1.259&0.136&0.158&118.248&9.772&8.905&0\\
9009036&K04585.01&1.337&0.068&0.107&724.861&25.579&24.680&0\\
11506654&K04586.01&2.360&0.195&0.150&11.676&0.540&0.514&0\\
5687700&K04587.01&1.763&0.222&0.192&499.103&69.670&59.315&0\\
8806985&K04588.01&1.320&0.104&0.097&858.416&40.221&38.051&0\\
6527078&K04657.01&0.635&0.046&0.046&118.130&2.704&2.658&1\\
6527078&K04657.02&0.913&0.039&0.257&77.064&1.764&1.734&1\\
2857607&K04659.01&1.374&0.059&0.294&14.114&0.398&0.386&0\\
5962262&K04661.01&0.864&0.081&0.068&49.642&3.540&3.275&1\\
7429240&K04450.01&2.018&0.158&0.128&1.290&0.073&0.069&0\\
10120548&K04451.01&1.418&0.459&0.194&56.928&4.346&3.993&0\\
4474462&K04452.01&1.604&0.079&0.145&203.841&7.534&7.237&0\\
10003058&K04519.01&2.417&0.213&0.173&3.689&0.220&0.205&0\\
9031703&K04520.01&1.865&0.450&0.221&393.771&18.364&17.419&0\\
5389956&K04591.01&1.401&0.148&0.151&2573.415&243.739&218.328&0\\
3934657&K07676.01&0.653&0.051&0.115&235.298&7.113&6.887&0\\
7515336&K04663.01&1.115&0.080&0.101&877.193&27.867&26.970&0\\
3557560&K04456.01&2.668&0.721&0.368&563.305&72.807&62.495&0\\
12109267&K04457.01&1.695&0.438&0.142&14.113&1.320&1.176&0\\
8700895&K04523.01&1.907&0.194&0.184&1143.481&117.172&103.120&1\\
5003670&K04524.01&1.278&0.075&0.322&109.207&6.218&5.882&0\\
5003670&K04524.02&0.854&0.081&0.053&233.047&13.270&12.552&0\\
5003670&K04524.03&1.005&0.171&0.226&348.999&19.872&18.798&0\\
12265786&K04595.01&1.338&0.162&0.153&2260.202&130.796&122.655&0\\
10873178&K04597.01&1.341&0.204&0.183&752.827&42.474&40.015&0\\
11337012&K04666.01&3.430&0.532&0.866&326.210&41.964&36.209&0\\
8359569&K04667.01&2.172&0.249&0.227&4.568&0.463&0.412&0\\
9837828&K04670.01&73.007&7.136&56.533&63.369&6.148&5.512&0\\
8652577&K04458.01&3.730&0.945&0.526&2.193&0.110&0.104&0\\
9947389&K04460.01&2.032&0.146&0.173&1.430&0.070&0.066&0\\
3765917&K04526.01&2.509&0.205&0.211&40.500&4.538&3.988&1\\
3765917&K04526.02&1.930&0.138&0.223&143.693&16.102&14.151&1\\
12647577&K04530.01&1.132&0.083&0.097&90.841&3.368&3.225&0\\
11153476&K04601.01&1.263&0.088&0.110&392.911&14.273&13.743&0\\
6144039&K04602.01&1.235&0.084&0.392&515.815&22.998&21.928&0\\
5985713&K03190.01&0.842&0.208&0.076&231.374&6.292&6.147&1\\
6839010&K04674.01&1.016&0.155&0.196&460.476&10.422&10.174&0\\
9775385&K04462.01&1.856&0.227&0.256&91.394&2.572&2.501&0\\
11357664&K04464.01&1.181&0.253&0.096&61.877&1.834&1.773&0\\
7272132&K04466.01&2.741&0.769&0.339&6.438&0.549&0.499&0\\
8430053&K04603.01&1.499&0.129&0.128&176.476&7.583&7.260&0\\
12458605&K04605.01&1.523&0.075&0.169&952.212&43.237&41.423&0\\
5352640&K04467.01&1.663&0.167&0.181&475.919&52.708&46.315&1\\
3547760&K04535.01&1.114&0.129&0.113&97.266&10.024&8.840&0\\
3547760&K04535.02&0.984&0.124&0.103&197.449&20.348&17.946&0\\
4048898&K07678.01&0.724&0.070&0.072&126.917&2.950&2.866&0\\
4587135&K04680.01&2.034&0.214&0.193&14.285&1.178&1.071&0\\
7133294&K04473.01&1.918&0.619&0.140&449.632&29.808&27.556&0\\
5511659&K04541.01&1.496&0.088&0.170&84.403&6.785&6.222&0\\
5511659&K04541.02&1.426&0.132&0.119&33.073&2.659&2.438&0\\
10220837&K04613.01&0.678&0.048&0.050&600.135&15.091&14.756&0\\
7583650&K04614.01&1.379&0.123&0.272&436.867&14.631&14.138&0\\
3867794&K04685.01&1.282&0.128&0.118&4478.416&421.294&378.960&0\\
5819801&K04686.01&1.284&0.072&0.128&284.546&9.753&9.385&0\\
6276791&K04477.01&1.548&0.152&0.160&340.669&30.351&27.475&0\\
6276791&K04477.02&2.051&0.220&0.183&160.200&14.272&12.920&0\\
8636600&K04478.01&1.103&0.129&0.090&88.902&2.607&2.537&0\\
5033823&K04546.01&30.619&982.190&8.755&5507.361&208.595&199.893&0\\
3223433&K04548.01&2.539&0.146&0.274&27.622&1.885&1.742&0\\
8803757&K04904.01&0.784&0.068&0.066&295.342&16.323&15.448&0\\
9479306&K04906.01&2.114&0.258&0.271&528.534&74.825&63.481&0\\
5437762&K04907.01&0.729&0.061&0.072&659.900&24.628&23.722&0\\
9447166&K03296.01&1.953&0.084&0.531&3.511&0.085&0.083&0\\
8151055&K03298.01&2.217&0.309&0.423&5.469&0.285&0.269&0\\
4996057&K07712.01&1.126&0.110&0.107&1204.638&32.121&31.211&0\\
8349399&K04763.01&2.648&0.463&0.423&40.514&2.079&1.966&0\\
6043562&K04764.01&1.251&0.145&0.115&8.650&0.683&0.626&1\\
10615440&K04765.01&1.381&0.268&0.256&236.005&6.718&6.547&0\\
4919550&K04766.01&0.988&0.064&0.086&98.099&4.300&4.111&0\\
5645170&K04837.01&1.138&0.119&0.137&216.274&14.137&13.134&0\\
9110610&K04839.01&1.312&0.102&0.116&101.360&4.004&3.835&0\\
5208962&K04912.01&0.903&0.088&0.091&4393.109&362.733&321.026&0\\
8301878&K03301.01&2.321&0.134&0.264&172.146&11.074&10.275&0\\
7510820&K03303.01&1.917&0.358&0.244&8.880&0.471&0.445&0\\
10221505&K04768.01&1.878&0.197&0.206&322.880&25.000&22.962&1\\
11658036&K04771.01&2.102&0.141&0.183&7.983&0.304&0.291&0\\
6665860&K04840.01&1.640&0.134&0.117&240.924&10.857&10.347&0\\
5769810&K04913.01&1.198&0.139&0.129&454.796&13.796&13.419&0\\
12071754&K04914.01&1.261&0.070&0.330&340.848&13.843&13.253&0\\
10384298&K03224.01&0.588&0.032&0.075&267.194&3.675&3.619&0\\
3109550&K03225.01&0.529&0.055&0.046&187.349&3.809&3.746&0\\
6880517&K03305.01&2.325&0.244&0.203&4.704&0.530&0.467&0\\
6615511&K03306.01&2.268&0.243&0.256&57.634&7.406&6.386&0\\
6131130&K03307.01&1.209&0.145&0.107&51.844&3.681&3.400&0\\
3632089&K03308.01&2.699&0.149&0.143&89.473&3.974&3.791&0\\
3632089&K03308.02&1.546&0.110&0.089&968.555&43.019&41.038&0\\
4277304&K04774.01&1.208&0.056&0.115&6.866&0.173&0.169&0\\
8626325&K04775.01&2.113&0.368&0.383&147.559&4.596&4.451&0\\
3098605&K04844.01&0.801&0.140&0.064&3316.358&164.040&155.801&0\\
9005321&K04848.01&1.938&0.163&0.274&0.171&0.007&0.007&0\\
9569711&K03232.01&1.188&0.095&0.086&206.401&3.276&3.232&0\\
12253769&K03310.01&1.595&0.084&0.362&31.670&0.840&0.821&0\\
8054719&K04776.01&1.521&0.267&0.245&353.797&22.352&20.779&0\\
6592335&K04777.01&0.606&2.251&0.165&152.585&24.367&21.603&0\\
5651829&K04778.01&3.268&2.034&2.335&9878.127&326.455&315.024&0\\
4762283&K07706.01&1.818&0.137&0.124&4.672&0.153&0.148&0\\
2976017&K04849.01&0.709&0.068&0.076&347.349&10.436&10.146&0\\
6786224&K04850.01&0.787&0.057&0.067&482.734&14.907&14.346&0\\
11072016&K04852.01&1.165&0.122&0.118&2032.614&97.448&92.548&0\\
10057494&K03234.01&1.111&0.084&0.085&2809.165&214.024&195.256&0\\
7902003&K03236.01&0.839&0.072&0.059&460.213&16.043&15.466&0\\
6587796&K03237.01&2.289&0.748&0.315&25.942&0.539&0.528&0\\
11905409&K03312.01&2.226&0.265&0.293&63.435&11.084&9.050&0\\
9571186&K03313.01&20.211&5550.248&261.744&6.932&0.223&0.216&0\\
8554701&K03315.01&1.395&0.088&0.077&21.875&0.543&0.532&0\\
9031209&K03316.01&3.075&0.273&0.232&7.917&0.533&0.497&0\\
8973285&K04782.01&2.353&0.346&0.297&361.545&70.758&56.218&0\\
8973285&K04782.02&4.974&1038.344&76.690&747.963&146.384&116.303&0\\
3758922&K04853.01&1.545&0.164&0.173&95.273&6.311&5.876&0\\
8360041&K04854.01&0.718&0.250&0.067&352.723&9.140&8.843&0\\
9782748&K04856.01&2.786&0.316&0.273&3.236&0.447&0.381&0\\
2860656&K04857.01&1.673&0.171&0.198&817.246&86.819&76.716&0\\
8073705&K03245.01&1.134&0.306&0.098&248.548&8.582&8.291&1\\
4271474&K03324.01&2.514&0.252&0.339&24.901&2.725&2.418&1\\
7094944&K04859.01&1.064&0.095&0.142&48.097&2.688&2.532&0\\
6425597&K04861.01&2.223&0.243&0.259&35.575&3.615&3.214&0\\
9885417&K03246.01&0.753&0.048&0.037&1213.333&18.961&18.710&0\\
10917433&K03248.01&0.689&0.030&0.084&244.883&6.310&6.163&0\\
5091479&K07715.01&1.581&0.144&0.283&67.051&7.232&6.385&0\\
8331612&K03318.01&3.872&0.377&1.060&106.712&13.213&10.954&0\\
8331612&K03318.02&3.929&1.480&1.016&46.714&5.784&4.795&0\\
5965819&K03319.01&3.146&0.821&0.221&151.560&16.566&14.553&0\\
5965819&K03319.02&2.794&0.215&0.185&481.352&52.614&46.219&0\\
5965819&K03319.03&1.930&0.164&0.139&1479.567&161.723&142.068&0\\
8328916&K04790.01&1.626&0.175&0.214&739.141&98.915&83.587&0\\
11618569&K04792.01&0.853&0.061&0.081&255.508&12.162&11.646&1\\
11973517&K04862.01&1.092&0.564&0.086&601.920&19.141&18.512&0\\
7345248&K04864.01&1.633&0.087&0.142&1551.905&58.953&56.821&0\\
5193659&K03323.01&2.304&0.155&0.253&154.831&15.060&13.482&0\\
6220312&K04793.01&1.744&0.199&0.250&970.279&144.055&120.821&1\\
6358937&K04794.01&2.259&0.189&0.193&122.395&7.741&7.178&0\\
4366323&K03258.01&2.398&0.288&0.232&20.465&2.372&2.082&0\\
2853029&K03259.01&2.137&0.196&0.168&4.152&0.330&0.302&0\\
12156174&K03260.01&3.068&0.641&0.224&10.349&0.503&0.478&0\\
6955671&K03329.01&3.151&0.430&0.647&265.549&48.777&39.611&0\\
5097856&K07716.01&1.465&0.144&0.245&0.523&0.066&0.056&0\\
4736644&K03330.01&1.111&0.060&0.107&23.918&0.912&0.878&0\\
8278073&K04799.01&1.020&0.115&0.065&76.296&2.526&2.439&0\\
10810859&K04801.01&2.290&0.169&0.284&7.982&0.728&0.660&0\\
6767227&K04871.01&0.731&0.082&0.069&1235.706&71.105&66.160&1\\
6767227&K04871.02&0.854&0.073&0.120&828.682&47.684&44.368&1\\
2986833&K04875.01&0.669&0.078&0.037&271.628&27.962&25.714&0\\
12055539&K03261.01&1.524&0.133&0.121&86.645&3.608&3.473&0\\
12056139&K03262.01&2.756&0.702&0.367&271.885&25.874&23.179&0\\
11853130&K03263.01&12.418&3.030&1.036&1.076&0.113&0.103&1\\
9021075&K04733.01&1.149&0.129&0.107&49.013&3.477&3.210&0\\
11338056&K04735.01&0.767&0.066&0.071&212.861&7.081&6.871&0\\
4473613&K04803.01&1.219&0.080&0.131&243.080&12.135&11.464&0\\
10676750&K04804.01&3.975&0.386&0.561&155.744&18.930&16.429&0\\
9581589&K04877.01&1.112&0.200&0.172&558.803&25.657&24.436&0\\
11804437&K04878.01&1.042&0.060&0.140&0.861&0.021&0.021&0\\
8826007&K03266.01&2.329&0.207&0.599&3.078&0.122&0.117&0\\
8620402&K03267.01&1.356&0.305&0.164&72.177&3.933&3.700&0\\
8379021&K03268.01&53.138&16677.600&1882.067&429.820&75.352&61.035&0\\
4813793&K07708.01&1.149&0.102&0.155&328.353&13.941&13.245&0\\
7266212&K04737.01&1.206&0.118&0.129&286.140&16.891&15.868&0\\
9419020&K04808.01&0.992&0.044&0.086&82.787&13.274&11.753&0\\
4270799&K04810.01&2.596&0.163&0.825&3.040&0.214&0.199&1\\
8811490&K04811.01&3.071&0.146&0.620&159.028&7.586&7.173&0\\
8094120&K04881.01&1.045&0.061&0.090&683.759&34.563&32.984&1\\
9935642&K04885.01&1.821&0.187&0.768&66.616&3.381&3.222&0\\
7285757&K03271.01&1.846&0.422&0.282&25.484&2.258&2.051&0\\
7285757&K03271.02&1.095&0.114&0.112&92.778&8.222&7.465&0\\
5280587&K03274.01&2.300&0.255&0.237&18.751&1.397&1.286&0\\
4138008&K04742.01&1.395&0.101&0.096&0.911&0.023&0.023&0\\
4262040&K03202.01&2.518&0.149&0.140&20.617&0.590&0.574&0\\
6468904&K04743.01&25.630&691.676&8.997&13.398&0.719&0.679&1\\
5709906&K04744.01&0.786&0.098&0.058&1085.866&42.183&40.575&0\\
7287677&K04815.01&1.082&0.458&0.136&40.831&2.183&2.058&0\\
7692248&K04886.01&36.339&65.012&23.916&90.844&13.517&11.402&0\\
6691169&K04890.01&11.563&995.446&27.519&25.045&5.264&4.188&0\\
3120904&K03277.01&2.712&0.143&0.185&73.501&2.807&2.690&1\\
11757451&K04745.01&2.350&0.519&0.341&0.753&0.055&0.050&0\\
8047428&K04747.01&2.456&0.189&0.227&14.055&1.369&1.234&0\\
11513486&K04748.01&1.306&0.146&0.127&137.279&14.547&12.984&0\\
6520519&K04749.01&1.052&0.115&0.107&1041.284&91.015&82.313&0\\
9459162&K04818.01&1.144&0.117&0.140&1786.622&66.915&64.350&0\\
9969287&K04820.01&2.182&0.246&0.236&164.729&19.160&16.743&0\\
11189311&K03220.01&5.559&0.252&0.889&25.972&0.952&0.915&0\\
10747501&K04891.01&1.443&0.145&0.163&330.900&35.400&31.524&0\\
10586744&K04892.01&2.613&0.189&0.227&273.238&15.504&14.522&0\\
11970050&K04893.01&1.210&0.155&0.132&148.450&14.106&12.709&0\\
3544640&K03279.01&2.652&0.307&0.257&33.698&4.414&3.822&0\\
10653179&K03280.01&2.285&0.236&0.211&11.889&1.032&0.936&0\\
12066569&K03282.01&1.909&0.112&0.092&1.533&0.161&0.147&0\\
5308296&K04750.01&3.053&0.461&0.359&36.823&7.531&5.899&1\\
3122872&K03203.01&2.217&0.131&0.112&23.363&0.890&0.854&0\\
9702945&K04822.01&1.176&0.051&0.294&1329.656&40.760&39.537&0\\
10549902&K04826.01&1.300&0.117&0.092&3659.119&233.117&216.832&0\\
12416597&K04895.01&1.047&0.093&0.086&60.226&3.102&2.937&1\\
12416597&K04895.02&1.720&0.123&0.305&10.015&0.516&0.488&1\\
10065053&K04898.01&3.483&0.368&0.453&1.488&0.230&0.192&0\\
8016691&K03286.01&1.402&0.289&0.423&8.234&0.258&0.249&0\\
6584273&K03287.01&2.292&0.140&0.124&23.468&0.863&0.826&0\\
5768816&K03288.01&2.796&0.123&0.441&8.293&0.257&0.249&1\\
10291589&K04754.01&1.791&0.185&0.195&390.147&41.128&36.419&0\\
5695615&K04756.01&12.428&1259.419&7.706&1039.391&149.783&125.923&0\\
5651846&K04827.01&1.927&0.207&0.179&23.827&1.888&1.722&0\\
12401132&K04829.01&2.445&0.176&0.192&297.332&14.529&13.767&0\\
6424561&K04900.01&1.960&0.215&0.223&617.304&68.226&60.012&0\\
10000162&K04902.01&12.631&2.102&1.336&15.965&3.211&2.499&0\\
7949593&K04759.01&1.499&0.231&0.321&45.323&4.063&3.645&1\\
7098255&K04762.01&1.187&0.118&0.125&20.702&1.067&1.011&0\\
11456279&K03204.01&1.889&0.274&0.187&39005.532&2105.318&1975.855&0\\
4670361&K07700.01&4.027&1253.564&0.314&1.260&0.097&0.088&0\\
10584140&K04833.01&1.175&0.083&0.096&852.907&29.128&28.208&0\\
8233326&K04834.01&1.433&0.114&0.107&1208.417&34.116&33.105&0\\
4940203&K07711.01&3.171&0.295&0.293&5.141&0.250&0.237&0\\
6368175&K03503.01&1.185&0.243&0.190&89.184&3.323&3.199&0\\
6368175&K03503.02&1.208&0.285&0.092&52.199&1.945&1.872&0\\
11455428&K03365.01&1.981&0.155&0.601&16.317&0.650&0.627&0\\
10935993&K03367.01&2.562&0.258&0.291&79.289&7.615&6.837&0\\
5257082&K03368.01&1.585&0.144&0.181&142.704&10.618&9.741&0\\
8628665&K03434.01&1.126&0.102&0.102&109.215&8.902&8.130&0\\
6265665&K03436.01&1.187&0.072&0.074&7.371&0.145&0.142&0\\
5881307&K07746.01&2.342&0.236&0.333&1.228&0.165&0.142&0\\
4645174&K03437.01&1.890&0.278&0.356&131.818&8.382&7.801&0\\
4645174&K03437.02&3.040&0.267&1.099&43.082&2.739&2.550&0\\
6124137&K07764.01&2.638&0.192&0.202&8.376&0.459&0.431&0\\
11657614&K03370.01&1.315&0.148&0.288&10.954&0.337&0.327&0\\
11657614&K03370.02&1.068&0.124&0.105&71.940&2.213&2.151&0\\
5687986&K07735.01&3.986&0.851&0.525&5.826&0.211&0.203&0\\
11125797&K03371.01&1.729&0.136&0.112&10.848&0.521&0.495&0\\
11125797&K03371.02&1.311&0.083&0.117&86.499&4.154&3.945&0\\
6599975&K03438.01&1.148&0.071&0.070&100.001&2.539&2.472&0\\
4282191&K03439.01&3.368&0.617&0.308&77.324&5.407&4.993&1\\
3757590&K03520.01&143.056&7.074&6.675&20.259&1.108&1.041&0\\
6705026&K03374.01&1.366&0.100&0.102&265.018&16.881&15.733&0\\
6705026&K03374.02&1.609&0.100&0.146&48.259&3.074&2.865&0\\
6779726&K03375.01&2.026&0.209&0.213&8.939&0.889&0.800&0\\
7288306&K03443.01&3.095&0.323&0.269&5.636&0.599&0.530&0\\
5384713&K03444.01&0.741&0.060&0.033&5.829&0.594&0.544&1\\
5384713&K03444.03&0.490&0.044&0.044&47.192&4.809&4.402&1\\
11860395&K03445.01&6.193&0.995&1.055&25.170&4.443&3.600&0\\
9529744&K01806.02&2.003&0.169&0.513&101.619&3.892&3.733&0\\
9529744&K01806.03&1.705&0.110&0.474&280.559&10.746&10.307&0\\
12021387&K03522.01&80.022&4.282&4.012&62.119&4.253&3.907&0\\
8078502&K03383.01&2.236&0.244&0.209&14.279&1.627&1.432&0\\
8644365&K03384.01&4.504&2.831&3.308&198.900&5.442&5.285&0\\
8644365&K03384.02&1.637&0.332&0.144&85.176&2.330&2.263&0\\
5888187&K07749.01&1.674&0.108&0.173&1.867&0.051&0.049&0\\
3348216&K03448.01&2.744&0.200&0.236&55.678&4.665&4.246&0\\
10793576&K03451.01&1.507&0.110&0.108&138.131&5.285&5.056&0\\
6947668&K03455.01&1.216&0.135&0.117&42.817&4.237&3.792&0\\
6364582&K03456.01&1.591&0.253&0.231&36.121&1.374&1.320&0\\
6364582&K03456.02&1.358&0.112&0.120&0.871&0.033&0.032&0\\
3848966&K03389.01&2.336&0.885&0.267&57.197&3.893&3.606&0\\
9452897&K03391.01&2.042&0.220&0.195&7.689&0.680&0.611&0\\
6118370&K03458.01&2.357&0.284&0.261&235.807&36.105&30.277&0\\
2717158&K03459.01&2.367&0.203&0.590&132.323&11.545&10.469&1\\
6209677&K01750.02&0.960&0.074&0.069&561.792&27.483&26.013&0\\
6209677&K01750.01&1.389&0.082&0.087&126.203&6.174&5.844&0\\
9664276&K03460.01&2.948&0.228&0.223&39.830&3.750&3.341&1\\
9085563&K03393.01&2.792&0.252&0.213&22.372&2.569&2.250&0\\
7748487&K03394.01&2.237&0.214&0.266&149.238&17.476&15.247&0\\
3219037&K03395.01&2.381&0.239&0.248&567.866&50.630&45.349&0\\
3219037&K03395.02&1.667&0.170&0.217&1420.353&126.636&113.427&0\\
5710069&K03396.01&2.634&0.815&0.366&34.957&4.639&3.985&0\\
9967009&K03462.01&2.688&0.366&0.331&240.123&59.026&44.425&0\\
9967009&K03462.02&3.156&0.413&0.432&71.061&17.468&13.147&0\\
9763612&K03465.01&0.772&0.058&0.044&30.476&0.483&0.477&0\\
8868364&K03541.01&56.829&2.558&2.423&3.265&0.121&0.117&0\\
6200810&K03397.01&3.458&0.419&0.391&102.170&16.936&13.918&0\\
3561464&K03398.01&2.079&0.140&0.127&323.294&13.079&12.550&0\\
3561464&K03398.02&3.285&0.206&0.165&38.924&1.575&1.511&0\\
3561464&K03398.03&1.475&0.133&0.113&650.644&26.322&25.258&0\\
5213404&K03468.01&2.405&0.124&0.542&116.145&6.821&6.420&1\\
4844470&K03469.01&2.982&0.554&0.257&18.065&0.685&0.659&0\\
9995771&K03470.01&2.140&0.200&0.186&167.001&20.559&17.914&0\\
9995771&K03470.02&2.664&0.232&0.217&83.081&10.228&8.912&0\\
9966219&K03401.01&1.556&0.126&0.525&47.280&3.772&3.423&1\\
9966219&K03401.02&1.951&0.520&0.189&1.002&0.080&0.073&1\\
11754430&K03403.01&2.844&0.621&0.176&73.335&2.490&2.405&0\\
11754430&K03403.02&1.530&0.069&0.138&884.360&30.024&28.998&0\\
6231721&K07773.01&1.107&0.153&0.109&475.297&39.375&35.936&0\\
9536108&K03472.01&1.200&0.139&0.103&177.359&8.648&8.184&0\\
8905246&K03473.01&2.080&0.584&0.174&8.958&0.202&0.198&0\\
1871483&K06256.01&1.617&0.208&0.174&34.490&2.459&2.278&1\\
10922659&K03335.01&2.563&0.342&0.291&48.527&9.704&7.759&1\\
8409295&K03404.01&2.547&0.185&0.213&11.893&0.745&0.694&0\\
7131760&K03407.01&3.023&0.251&0.723&3.788&0.243&0.227&0\\
11922778&K03408.01&2.661&0.251&0.231&25.819&1.867&1.718&0\\
3529290&K03340.01&1.745&0.186&0.220&709.051&141.846&110.293&0\\
3529290&K03340.02&2.203&0.461&0.270&401.275&80.276&62.418&0\\
9285265&K03410.01&2.369&0.223&0.201&138.108&18.491&15.858&0\\
9285265&K03410.02&2.764&0.263&0.266&24.024&3.217&2.759&0\\
5780930&K03412.01&1.260&0.268&0.178&11.523&0.276&0.270&0\\
6277410&K07774.01&1.230&0.129&0.158&184.112&13.703&12.601&0\\
8812045&K03481.01&2.070&0.164&0.152&50.077&3.212&2.987&0\\
7288444&K03482.01&2.692&0.640&0.374&214.159&25.335&21.984&0\\
3101923&K03483.01&2.416&0.189&0.238&16.235&1.625&1.444&1\\
10881457&K03484.01&3.530&0.297&0.269&14.036&1.612&1.411&0\\
5621333&K03341.01&3.120&0.622&0.373&121.598&13.452&11.767&1\\
5621333&K03341.02&2.167&0.163&0.227&378.928&41.918&36.670&1\\
3236705&K03343.01&2.001&0.174&0.140&4.227&0.184&0.175&0\\
11810124&K03344.01&1.409&0.112&0.091&67.005&4.496&4.168&0\\
11810124&K03344.02&1.262&0.083&0.099&314.233&21.084&19.546&0\\
11810124&K03344.03&2.130&0.171&0.176&1.423&0.095&0.089&0\\
2849140&K03416.01&2.690&1.089&0.319&268.924&33.932&29.295&0\\
8121328&K03486.01&3.569&0.489&1.160&174.100&9.914&9.196&1\\
11303322&K03345.01&2.001&0.352&0.150&57.079&4.193&3.858&0\\
11241912&K03346.01&1.725&0.120&0.453&111.011&3.705&3.592&0\\
6043538&K07759.01&2.638&0.654&0.279&1614.708&248.706&205.912&0\\
8824737&K03347.01&1.623&0.146&0.151&58.147&3.894&3.615&1\\
7289338&K03420.02&2.084&0.195&0.211&168.331&23.903&20.220&0\\
7289338&K03420.01&1.743&0.173&0.171&471.927&67.014&56.689&0\\
6278670&K07775.01&6.566&0.945&0.973&57.135&2.872&2.705&0\\
8880123&K03493.01&2.866&0.228&0.225&37.705&3.688&3.272&0\\
9474756&K03495.01&1.967&0.121&0.506&99.727&7.750&7.095&0\\
9474756&K03495.02&1.434&0.364&0.204&362.387&28.162&25.781&0\\
8636333&K03349.01&2.761&0.286&0.255&13.760&1.670&1.451&0\\
8081239&K03352.01&1.284&0.130&0.111&75.641&6.144&5.624&0\\
3745559&K03423.01&2.438&0.234&0.224&34.551&1.413&1.355&0\\
9117416&K03425.01&2.342&0.141&0.129&232.203&9.809&9.348&0\\
9117416&K03425.02&1.476&0.103&0.080&2731.068&115.366&109.945&0\\
9117416&K03425.03&1.938&0.465&0.212&839.221&35.450&33.785&0\\
6356400&K07776.01&3.420&0.264&0.963&0.122&0.006&0.005&0\\
7517261&K03496.01&2.610&0.230&0.219&228.219&12.292&11.524&0\\
7517261&K03496.02&1.892&0.666&0.213&865.827&46.634&43.720&0\\
5877292&K07744.01&1.363&0.217&0.134&140.431&11.945&10.879&0\\
7091432&K03353.01&2.152&0.165&0.600&78.163&2.339&2.271&0\\
9845909&K03354.01&1.136&0.103&0.133&61.293&2.997&2.841&1\\
9221528&K03355.01&2.327&0.213&0.286&179.342&18.709&16.712&0\\
6368230&K03356.01&2.262&0.245&0.222&85.282&10.156&8.843&0\\
9027909&K03428.01&2.070&0.167&0.128&18.383&1.050&0.989&0\\
6058816&K03500.01&3.243&0.183&0.165&37.271&1.877&1.777&1\\
6058816&K03500.02&1.343&0.357&0.119&1443.901&72.728&68.837&1\\
4263529&K03358.01&4.176&0.257&1.015&68.412&2.013&1.953&0\\
6619815&K03361.01&2.669&0.270&0.249&13.239&1.492&1.316&0\\
11651712&K03363.01&2.161&0.127&0.104&98.574&3.680&3.547&0\\
7697103&K03430.01&2.484&0.316&0.285&216.229&34.541&28.570&0\\
7093401&K03433.01&72.635&6488.778&218.435&62.105&15.394&11.364&0\\
3728432&K03893.01&1.939&0.170&0.142&99.097&4.699&4.467&0\\
4820550&K03823.01&5.814&0.267&0.327&1.751&0.051&0.049&0\\
9480535&K03901.01&5.986&0.851&0.667&7.813&0.963&0.831&0\\
4150804&K03678.01&7.860&0.335&0.324&2.230&0.053&0.052&1\\
9025971&K03680.01&11.453&0.598&0.563&3.840&0.246&0.230&0\\
2581316&K03681.01&12.185&0.525&0.497&3.762&0.100&0.098&0\\
2581316&K03681.02&1.363&0.059&0.203&214.186&5.707&5.577&0\\
2581554&K03835.01&2.450&0.363&0.193&5.122&0.149&0.145&0\\
10363115&K03908.01&2.932&0.148&0.127&40.278&1.236&1.196&0\\
5966810&K03909.01&6.212&0.515&0.437&7.359&0.948&0.814&0\\
9761615&K03911.01&1.166&0.101&0.085&1106.851&44.934&42.868&0\\
6863158&K07793.01&0.548&0.022&0.073&110.236&17.829&15.773&0\\
10795103&K03683.01&10.539&0.465&0.440&6.017&0.195&0.189&0\\
8494410&K03685.02&2.704&0.225&0.222&615.253&41.863&38.520&0\\
10281221&K03913.01&7.319&23.987&3.181&9134.622&655.926&605.595&0\\
5784777&K03916.01&1.987&0.176&0.151&115.765&5.333&5.067&0\\
7017372&K03689.01&12.947&0.589&0.570&551.201&21.220&20.358&0\\
11518142&K03762.01&11.422&0.635&0.623&3.944&0.285&0.263&0\\
10788461&K03925.01&3.409&0.147&0.584&65.040&1.820&1.774&0\\
10788461&K03925.02&1.581&0.429&0.148&353.561&9.896&9.642&0\\
10788461&K03925.03&1.665&0.557&0.207&135.179&3.784&3.687&0\\
5903301&K03692.01&98.963&24.986&21.988&14395.086&2088.340&1755.830&0\\
5008245&K03770.01&19.499&2.583&2.025&8716.082&2150.064&1587.889&1\\
10555365&K03771.01&22.652&3.945&3.140&591.555&195.719&135.475&0\\
12784167&K03848.01&2.014&0.161&0.141&1513.457&53.972&52.163&0\\
8949316&K03849.01&37.374&421.424&9.729&605.998&97.873&86.680&0\\
5397166&K03856.01&80.140&1064.712&49.072&7402.172&436.966&408.580&1\\
9533489&K03783.01&66.569&3518.499&39.292&12.368&0.708&0.662&1\\
4164922&K03864.01&0.940&0.182&0.059&731.697&14.478&14.245&0\\
4164922&K03864.02&0.897&0.047&0.063&19.737&0.391&0.384&0\\
12061969&K02061.02&1.007&0.099&0.103&864.675&59.895&55.550&0\\
9353742&K03867.01&1.551&0.091&0.076&2218.145&112.433&106.536&0\\
12557548&K03794.01&24.351&78.305&5.905&1134.386&56.848&53.974&0\\
8827930&K03801.01&11.772&1.071&0.882&1.459&0.187&0.162&0\\
3440118&K03876.01&1.993&0.303&0.161&39.149&0.914&0.894&0\\
4472818&K03878.01&2.792&0.263&0.146&8.443&0.205&0.199&0\\
4472818&K03878.02&1.399&0.060&0.417&64.944&1.576&1.530&0\\
6952971&K07798.01&2.667&0.290&0.255&3.559&0.307&0.279&0\\
7515679&K03728.01&10.383&0.814&1.470&1526.983&55.532&53.422&0\\
2994092&K06301.01&3.609&0.546&0.512&43.264&10.705&8.137&0\\
4638237&K03811.01&13.664&875.539&1.576&2.992&0.113&0.108&0\\
5386904&K03813.01&10.032&0.800&0.757&1449.113&84.332&78.685&1\\
6507433&K03815.01&7.107&3.704&1.091&411.501&42.722&37.990&0\\
8564976&K03890.01&28.287&2.363&1.421&37.851&2.032&1.905&0\\
11760860&K03892.01&0.922&0.050&0.045&715.106&20.785&20.218&0\\
12735740&K03663.01&9.379&0.409&0.390&1.213&0.036&0.035&0\\
8780959&K03741.03&3.289&0.257&0.820&1079.458&41.798&40.127&0\\
3732035&K03966.01&2.628&0.151&0.131&5.384&0.215&0.207&0\\
5195172&K01671.01&0.993&0.058&0.058&2720.802&88.890&86.130&0\\
8832512&K01821.01&2.625&0.228&0.191&83.494&3.959&3.748&0\\
7778664&K07849.01&1.451&0.147&0.199&905.678&74.362&67.418&0\\
7834712&K07850.01&3.379&0.432&0.406&12.717&2.035&1.690&0\\
8189801&K02480.01&1.771&0.127&0.283&656.824&105.573&93.459&0\\
9280239&K03975.01&2.985&0.224&0.562&0.193&0.007&0.006&0\\
6699368&K01694.01&26.081&6375.796&12.457&1058.566&85.944&77.920&0\\
9886255&K01846.01&3.844&0.337&0.316&2.661&0.239&0.217&1\\
10028352&K01957.01&46.488&447.862&29.335&24288.736&1599.033&1473.903&0\\
6750902&K03980.01&3.198&0.244&0.644&13510.400&979.007&900.128&0\\
6803855&K01695.01&2.047&0.142&0.114&16.851&0.611&0.590&1\\
10153855&K01981.01&1.222&0.099&0.108&1015.434&26.677&26.095&0\\
10614012&K01807.01&78.918&3.520&3.374&112.436&3.725&3.598&0\\
7762723&K02663.01&1.094&0.093&0.098&214.873&5.905&5.749&0\\
4178606&K02728.01&3.224&0.601&0.271&47.840&2.410&2.269&0\\
5980208&K02742.01&0.900&0.073&0.079&547.294&14.153&13.766&0\\
8036287&K03984.01&1.095&0.102&0.086&713.168&20.159&19.618&0\\
9655129&K01714.01&102.541&2386.243&36.052&2844.250&138.080&130.888&0\\
11187436&K01804.01&6.256&1.716&2.547&124.911&7.882&7.339&1\\
9823519&K02793.01&2.290&0.097&0.090&27.176&4.408&3.892&0\\
9823519&K02793.02&1.659&0.075&0.075&94.054&15.255&13.471&0\\
11246161&K02796.01&1.032&0.076&0.058&6314.888&374.347&350.377&0\\
7047824&K02806.01&1.860&0.485&0.221&10.767&0.483&0.462&0\\
12253474&K01947.01&2.035&0.102&0.108&367.284&11.695&11.363&0\\
9602613&K02612.01&0.549&0.042&0.033&323.686&5.775&5.658&0\\
9602613&K02612.02&0.571&0.040&0.044&166.941&2.978&2.918&0\\
5807769&K02614.01&1.540&0.107&0.098&223.442&10.982&10.413&0\\
6603756&K01729.01&36.139&3.384&3.051&921.106&106.222&92.328&1\\
5709889&K02783.01&0.724&0.048&0.029&848.667&86.622&79.407&0\\
7601665&K07842.01&0.849&0.084&0.106&1930.581&72.053&69.182&0\\
12885212&K02184.02&2.047&0.100&0.239&1.432&0.061&0.058&0\\
9149789&K02874.01&1.053&0.068&0.050&5219.418&218.340&209.379&0\\
5773121&K04002.01&1.261&0.073&0.093&2881.341&137.243&130.407&0\\
4814502&K04004.01&1.264&0.056&0.247&253.855&5.854&5.732&1\\
8142787&K04005.01&2.369&0.163&0.123&1.994&0.075&0.072&0\\
7613620&K07843.01&0.789&0.113&0.089&3019.375&258.287&234.636&0\\
11075429&K02198.01&2.644&0.203&0.508&197.846&9.305&8.818&0\\
11705004&K02199.01&1.828&0.176&0.171&57.897&5.417&4.887&0\\
11705004&K02199.02&1.100&0.118&0.126&246.515&23.063&20.808&0\\
5895158&K03935.01&1.234&0.105&0.091&1705.762&84.244&80.159&0\\
4947556&K03936.02&1.842&0.957&0.388&31.935&0.607&0.596&0\\
7287028&K07832.01&0.674&0.238&0.093&474.166&19.022&18.279&0\\
8376848&K04007.01&29.250&882.327&39.851&177.437&20.175&17.650&0\\
8934103&K04009.01&2.339&0.182&0.149&1.989&0.155&0.143&0\\
8934103&K04009.02&1.656&0.100&0.255&5.869&0.458&0.421&0\\
4945877&K01936.01&1.055&0.062&0.087&23225.905&1933.663&1736.001&0\\
6307083&K02050.02&0.686&0.219&0.626&229.965&4.483&4.399&1\\
9593528&K03939.01&64.340&7641.770&6.360&5323.131&917.611&746.964&0\\
11969988&K04011.01&1.110&0.262&0.116&1413.503&40.247&39.140&0\\
9009953&K04014.01&2.982&0.312&0.600&2.327&0.069&0.067&0\\
7679812&K03943.01&2.495&0.116&0.107&52.030&1.598&1.547&0\\
8282846&K04015.01&2.412&0.171&0.147&1.572&0.094&0.088&0\\
5938970&K04016.01&2.670&0.340&0.408&0.849&0.019&0.019&0\\
7375348&K00266.01&1.659&0.198&0.167&60.372&1.178&1.154&0\\
7375348&K00266.02&1.630&0.102&0.483&25.913&0.505&0.495&0\\
5942093&K01995.01&51.220&11438.850&12.559&200.988&24.740&21.261&1\\
5992270&K01855.01&3.852&4.391&1.001&2.402&0.067&0.066&1\\
8636434&K03946.01&4.271&0.215&0.191&4.786&0.204&0.194&1\\
8435247&K01131.01&54.097&25.025&12.415&6297.327&471.620&432.575&0\\
9425139&K01411.01&7.942&0.558&0.546&1.540&0.042&0.041&0\\
7671950&K07846.01&2.256&0.608&0.283&476.316&82.774&67.210&0\\
8081187&K01951.01&2.352&0.457&0.179&17.952&1.216&1.123&0\\
6342333&K02065.01&3.003&0.138&0.585&4.249&0.168&0.162&0\\
4570949&K01658.01&13.111&0.594&0.562&3583.673&115.384&112.024&0\\
11518201&K03104.01&1.575&0.146&0.542&1173.073&71.518&66.903&0\\
9758032&K03137.01&0.900&0.099&0.085&931.088&79.719&72.617&0\\
6974658&K02925.01&0.927&0.054&0.169&2615.634&53.204&52.084&0\\
10904004&K02957.01&0.735&0.066&0.050&103.187&2.663&2.600&0\\
8758136&K03006.01&1.345&0.138&0.148&4514.966&543.851&471.795&0\\
12405333&K03009.01&0.927&0.067&0.081&1552.133&66.449&63.701&0\\
2715695&K03077.01&1.468&0.439&0.207&100.337&7.123&6.603&0\\
2715695&K03077.02&1.310&0.107&0.184&44.271&3.143&2.913&0\\
12352520&K03094.01&1.357&0.084&0.075&25.395&4.076&3.603&0\\
7455981&K03096.01&1.555&0.076&0.123&216.405&6.968&6.758&0\\
9605552&K03102.01&1.150&0.118&0.142&20.496&3.315&2.931&0\\
5283728&K05149.01&3.305&0.548&0.480&73.549&20.335&14.742&0\\
5374838&K05155.01&7.456&0.580&0.520&2.248&0.293&0.251&0\\
6368905&K05276.01&2.377&0.284&0.221&1.010&0.107&0.095&0\\
6372194&K05278.01&10.448&0.799&0.997&1.011&0.133&0.115&0\\
6387557&K05279.01&2.768&0.278&0.291&13.972&1.634&1.410&0\\
5294945&K03463.01&1.867&0.595&0.219&59.533&5.010&4.544&1\\
7742408&K03478.01&1.263&0.096&0.395&6.749&0.092&0.091&0\\
3968809&K05030.01&5.249&0.718&0.852&3.371&0.902&0.650&0\\
5390913&K05156.01&68.635&5.249&4.756&18624.262&796.154&759.454&0\\
5391911&K05157.01&16.024&1.177&1.068&198190.166&24450.092&20848.713&0\\
5394585&K05158.01&4.725&0.777&0.411&30.580&1.526&1.448&0\\
6425377&K05281.01&19.773&1.562&6.226&15.829&0.893&0.837&0\\
6442735&K05283.01&0.987&0.072&0.093&67.028&2.355&2.269&0\\
6443093&K05284.01&38.533&1028.129&66.753&1.601&0.090&0.084&0\\
6509282&K05287.01&21.994&2.737&2.195&17569.044&2579.458&2135.114&0\\
8231667&K03494.01&1.966&0.207&0.177&5.305&0.496&0.445&0\\
6697817&K03508.01&1.626&0.128&0.108&2.413&0.115&0.109&0\\
4135912&K05040.01&2.345&1.049&0.246&61.144&3.708&3.465&0\\
5436455&K05164.01&1.991&0.267&0.202&9.794&0.348&0.336&0\\
5443320&K05169.01&1.704&0.294&0.166&21.388&2.142&1.897&0\\
6511182&K05288.01&2.030&0.226&0.207&20.949&1.545&1.423&0\\
6517200&K05290.01&2.067&0.178&0.190&0.521&0.048&0.043&0\\
1865864&K04926.01&1.471&0.183&0.172&2.868&0.141&0.134&0\\
1873513&K04928.01&6.528&0.192&0.198&43.539&6.991&6.184&0\\
4164511&K05046.01&1.596&0.192&0.150&54.140&2.062&1.982&0\\
4241238&K05048.01&10.943&0.725&1.487&40.742&2.021&1.910&0\\
5524229&K05174.01&6.006&0.406&0.612&364.532&12.569&12.113&0\\
5529385&K05176.01&1.484&0.165&0.268&2.341&0.094&0.090&0\\
5551240&K05178.01&1.599&0.144&0.162&1328.654&77.170&72.175&0\\
6543192&K05297.01&0.816&0.077&0.082&106.369&3.719&3.565&0\\
4346339&K05057.01&10.928&0.801&0.858&9.063&0.472&0.445&0\\
5563057&K05179.01&0.944&0.168&0.100&18537.254&1544.197&1386.872&0\\
6675757&K05310.01&1.110&0.102&0.117&36.735&1.022&0.987&0\\
2310993&K04938.01&3.479&0.409&0.411&40.940&6.686&5.545&0\\
4478142&K05067.01&2.106&0.206&0.281&1.214&0.045&0.043&0\\
4484179&K05068.01&2.427&0.162&0.147&3.586&0.121&0.117&0\\
5697395&K05192.01&1.016&0.094&0.090&5.190&0.171&0.165&0\\
6805414&K05329.01&19.255&1.969&1.745&8.038&1.151&0.964&0\\
6875342&K05332.01&1.378&0.112&0.257&92.488&4.606&4.358&1\\
6879183&K05333.01&2.562&0.312&0.286&126.174&19.435&16.160&0\\
4566848&K05071.01&13.963&1011.103&3.085&6.966&1.159&0.956&0\\
2861126&K04957.02&0.938&0.069&0.067&21.742&3.487&3.083&0\\
2861298&K04958.01&2.525&0.229&0.275&1.813&0.061&0.059&0\\
4737848&K05079.01&1.201&0.139&0.106&12.742&0.355&0.345&0\\
4750962&K05083.01&6.981&1.063&0.751&75.920&5.789&5.264&0\\
4760478&K05084.01&11.831&1.271&1.086&3.771&0.764&0.601&0\\
5793275&K05202.01&2.158&0.124&0.370&0.655&0.053&0.048&0\\
5857656&K05205.01&2.616&0.133&0.116&1.412&0.038&0.037&0\\
5859725&K05207.01&0.987&0.084&0.081&110.804&2.626&2.548&0\\
6721603&K05321.01&1.687&0.155&0.151&4.868&0.153&0.148&0\\
6756369&K05322.01&6.885&1.699&1.113&207.946&13.518&12.481&0\\
6765563&K05324.01&9.247&0.760&0.768&12.162&0.711&0.660&0\\
3101178&K04963.01&3.808&0.300&0.786&133.325&7.753&7.244&0\\
3239171&K04967.01&2.311&0.270&0.311&32.800&4.750&4.025&0\\
4761427&K05085.01&2.850&0.329&0.354&0.891&0.110&0.096&0\\
4770798&K05087.01&1.137&0.109&0.137&0.350&0.009&0.008&0\\
4833409&K05092.01&3.603&0.346&0.332&6.554&0.352&0.331&0\\
5946568&K05211.01&0.592&0.042&0.079&260.989&6.433&6.293&0\\
5965629&K05216.01&2.687&0.283&0.320&0.747&0.061&0.055&1\\
6934045&K05336.01&3.114&0.635&0.279&6.372&0.225&0.217&0\\
7009548&K05341.01&1.846&0.228&0.236&114.202&2.436&2.384&0\\
3340165&K04972.01&1.634&0.126&0.112&92.748&4.592&4.349&0\\
4914221&K05099.01&3.185&1.975&0.434&39.715&2.060&1.944&0\\
5986270&K05220.01&27.164&2.434&2.114&84355.583&12846.084&10527.696&1\\
6023571&K05223.01&17.156&1.589&1.443&17.155&1.109&1.026&0\\
6025174&K05224.01&2.605&0.225&0.172&5.197&0.363&0.336&0\\
3356156&K04976.01&2.747&0.283&0.225&2.439&0.111&0.105&0\\
3425363&K04977.01&1.705&0.542&0.409&13.961&0.867&0.808&0\\
4915582&K05101.01&1.907&0.111&0.259&3.931&0.140&0.135&1\\
4940376&K05107.01&17.530&1.149&2.290&54.158&4.854&4.317&0\\
6036286&K05228.01&1.246&0.036&0.158&0.027&0.004&0.004&0\\
6043490&K05230.01&6.133&0.395&0.617&7.761&0.429&0.402&0\\
6045404&K05231.01&3.143&0.405&0.443&19.006&3.262&2.667&0\\
3542117&K04987.01&1.711&0.142&0.165&9.670&1.543&1.369&0\\
3542928&K04988.01&2.276&0.149&0.207&0.524&0.018&0.017&0\\
6115356&K05237.01&5.783&0.710&0.761&5.945&1.005&0.819&0\\
3553900&K04992.01&1.708&0.150&0.206&76.051&5.523&5.105&0\\
5027859&K05117.01&1.801&0.204&0.197&11.682&1.117&1.007&0\\
5036052&K05119.01&18.287&1.283&5.492&52.539&6.021&5.205&0\\
6184894&K05245.01&3.760&0.303&0.263&143.120&4.742&4.580&0\\
6197658&K05247.01&4.517&0.379&0.865&3.578&0.275&0.252&0\\
6198670&K05248.01&1.763&0.204&0.166&3.309&0.232&0.214&0\\
3751118&K05004.01&2.427&0.221&0.273&8.265&1.096&0.930&1\\
5131276&K05129.01&68.463&56.388&13.170&2165008.880&767281.743&506271.433&0\\
6203955&K05249.01&1.194&0.113&0.131&66.824&3.497&3.304&0\\
6266866&K05254.01&0.880&0.057&0.104&1.890&0.034&0.033&0\\
5179609&K05132.01&44.052&2.202&2.077&89.464&5.129&4.780&0\\
5184144&K05135.01&3.118&0.592&0.288&1.221&0.116&0.104&0\\
4150611&K03156.01&36.533&4467.418&27.564&32231.970&1155.610&1113.289&1\\
3848948&K05016.01&0.568&0.136&0.052&52469.513&1630.948&1582.138&0\\
3863877&K05021.01&3.099&0.307&0.390&1.196&0.101&0.091&0\\
5255259&K05142.01&3.202&0.344&0.309&1.059&0.072&0.067&0\\
6359929&K05269.01&2.356&0.227&0.168&0.420&0.025&0.024&0\\
11177676&K03281.01&1.615&0.127&0.108&9.080&0.447&0.424&0\\
3955444&K05027.01&3.850&0.408&0.417&46.263&1.861&1.785&0\\
9274092&K05649.01&2.424&0.254&0.209&0.291&0.027&0.024&0\\
9282853&K05651.01&7.632&1.106&1.023&65.213&15.916&11.963&0\\
9292100&K05652.01&13.641&2.334&1.829&177.107&49.245&35.198&0\\
9300066&K05653.01&2.024&0.189&0.213&0.702&0.042&0.039&0\\
10186761&K05772.01&1.231&0.161&0.148&8.235&0.181&0.177&0\\
7625138&K05406.01&0.633&0.052&0.037&659.694&14.656&14.401&0\\
8507586&K05528.01&2.533&0.302&0.437&3.095&0.248&0.226&0\\
8525101&K05532.01&6.252&2.658&0.751&482.511&39.875&33.064&0\\
9334027&K05657.01&1.869&0.280&0.186&1.191&0.041&0.039&0\\
9363944&K05660.01&8.424&0.911&1.028&7.009&0.390&0.367&0\\
10272858&K05782.01&6.742&0.475&0.520&3.349&0.103&0.100&0\\
10339000&K05787.01&2.623&0.253&0.307&61.495&5.049&4.589&0\\
7631138&K05408.01&1.687&0.181&0.132&0.385&0.010&0.010&0\\
7662502&K05410.01&1.160&0.127&0.113&81.518&2.269&2.202&0\\
7672215&K05411.01&1.318&0.130&0.145&561.747&24.394&23.258&0\\
7690782&K05413.01&5.562&0.284&0.884&5.353&0.320&0.298&0\\
8548454&K05541.01&5.219&0.381&0.522&5.802&0.555&0.495&0\\
9394953&K05665.01&1.392&0.214&0.084&16.354&0.370&0.362&1\\
9397862&K05666.01&1.511&0.224&0.226&3.422&0.107&0.104&0\\
10394802&K05790.01&3.928&0.539&0.842&0.890&0.045&0.043&0\\
8571421&K05546.01&2.978&0.220&0.346&0.958&0.079&0.072&0\\
10487228&K05798.01&1.912&0.408&0.312&0.380&0.028&0.026&0\\
10519727&K05799.01&4.899&0.414&0.392&13.423&0.533&0.511&0\\
10525077&K05800.01&1.476&0.128&0.212&169.763&15.127&13.672&0\\
10535708&K05801.01&4.199&0.566&0.460&8.463&1.856&1.436&0\\
7762153&K05423.01&2.995&0.319&0.216&1.398&0.104&0.096&0\\
8644911&K05553.01&3.577&0.412&0.344&6.913&0.906&0.775&1\\
8656535&K05556.01&1.620&0.180&0.189&0.351&0.009&0.008&1\\
9466486&K05680.01&4.929&0.533&0.446&3.850&0.222&0.207&0\\
9475697&K05684.01&17.285&3.026&1.814&20.925&0.857&0.817&0\\
9481235&K05685.01&19.776&1.835&7.389&2119.112&231.613&201.031&0\\
10552263&K05806.01&1.685&0.131&0.167&2.216&0.053&0.052&0\\
10581308&K05810.01&1.397&0.136&0.204&0.528&0.010&0.010&0\\
7829836&K05433.01&2.414&0.185&0.160&1.779&0.102&0.096&0\\
7836096&K05435.01&1.721&0.171&0.213&23.766&1.917&1.751&0\\
8741367&K05566.01&1.456&0.160&0.149&5096.090&130.805&127.662&0\\
9532603&K05688.01&2.368&0.400&0.394&40.260&10.986&8.058&0\\
9534832&K05689.01&2.461&1.450&0.397&1.261&0.083&0.077&0\\
9575728&K05692.01&0.555&0.188&0.051&100.167&1.854&1.830&0\\
10802364&K05829.01&2.168&0.405&0.488&0.402&0.021&0.020&0\\
10809888&K05830.01&14.277&2.349&1.385&273.886&36.699&30.976&0\\
10850327&K05833.01&5.129&0.457&0.465&2.209&0.097&0.093&0\\
10858504&K05835.01&2.756&0.633&0.600&0.875&0.073&0.067&0\\
7888863&K05440.01&2.808&0.578&0.430&24.418&9.154&5.968&1\\
7900450&K05441.01&2.809&0.240&0.242&225.710&10.211&9.700&0\\
8745553&K05568.01&2.621&0.374&0.413&26.258&0.875&0.846&0\\
8807988&K05572.01&0.840&0.212&0.070&19.220&0.354&0.349&0\\
9579606&K05694.01&3.200&0.431&0.384&17.981&1.039&0.972&0\\
10601163&K05812.01&1.147&0.139&0.178&602.534&26.885&25.629&0\\
10618044&K05815.01&5.552&0.362&1.120&10.350&0.454&0.433&0\\
10656842&K05816.01&10.283&1.034&0.727&62.106&3.939&3.658&0\\
10658177&K05817.01&1.553&0.141&0.086&9.292&0.281&0.273&0\\
10663976&K05819.01&2.121&0.286&0.160&1.453&0.050&0.048&0\\
7935997&K05447.02&0.669&0.053&0.040&315.457&7.239&7.046&0\\
7950158&K05451.01&6.785&0.582&0.414&3.803&0.152&0.146&0\\
8841297&K05577.01&2.431&0.198&0.319&1.582&0.063&0.060&0\\
8888745&K05579.01&1.266&0.146&0.237&6.585&0.484&0.447&0\\
9659022&K05702.01&2.246&0.499&0.134&0.495&0.037&0.034&0\\
9674789&K05704.01&1.279&0.140&0.150&2.247&0.054&0.053&0\\
9715631&K05706.01&4.065&0.396&0.347&1.217&0.184&0.155&0\\
9723746&K05707.01&4.224&0.557&1.002&7.389&0.943&0.809&1\\
9724993&K05708.01&26.757&1.275&1.138&411.787&14.796&14.261&0\\
10737437&K05825.01&1.949&0.321&0.239&3.173&0.303&0.269&0\\
10747162&K05826.01&1.211&0.180&0.129&3.065&0.127&0.122&0\\
8007174&K05458.01&1.946&0.589&0.288&3.775&0.237&0.221&0\\
8009811&K05459.01&3.832&0.227&0.498&127.083&5.495&5.235&0\\
8016650&K05461.01&11.792&1.176&0.987&42.733&2.449&2.289&0\\
8937555&K05585.01&5.638&0.608&0.595&38.356&1.600&1.525&0\\
9776907&K05712.01&3.645&0.608&0.565&0.585&0.121&0.097&0\\
10879899&K05839.01&5.672&2.803&0.746&40.963&3.093&2.818&0\\
10933306&K05842.01&2.400&0.237&0.258&30.031&2.386&2.186&0\\
8037038&K05466.01&1.897&0.168&0.569&446.918&43.704&39.099&0\\
8959240&K05591.01&4.710&0.484&0.485&3.836&0.124&0.120&0\\
9011877&K05597.01&0.744&0.057&0.063&87.496&1.479&1.445&0\\
7018210&K05344.01&4.346&0.328&0.274&3.020&0.152&0.144&0\\
8076215&K05472.01&10.581&1.171&1.155&151.552&14.788&13.123&0\\
8105398&K05475.01&2.829&0.227&0.196&6.062&0.153&0.149&1\\
8105398&K05475.02&1.139&0.291&0.166&812.673&20.485&19.941&1\\
9018021&K05600.01&8.909&2.946&5.512&105.460&7.960&7.246&0\\
9026248&K05603.01&8.005&1.925&0.870&7.816&0.359&0.340&0\\
9044060&K05604.01&2.648&0.264&0.365&2.359&0.116&0.109&0\\
9047416&K05605.01&3.708&0.290&0.902&97.706&4.105&3.927&0\\
9881660&K05727.01&2.182&0.216&0.235&2.144&0.109&0.103&0\\
9910043&K05732.01&2.445&0.253&0.347&38.224&4.859&4.178&0\\
7107567&K05353.01&27.366&108.801&6.489&19084.816&1191.372&1112.773&0\\
7125794&K05358.01&1.640&0.435&0.175&9.744&0.332&0.321&0\\
7130612&K05359.01&1.776&0.175&0.149&83.008&13.805&12.090&0\\
8125917&K05479.01&2.724&0.261&0.235&29.520&1.262&1.199&0\\
8129333&K05480.01&5.707&1.047&0.984&27.691&9.004&6.070&1\\
8197176&K05485.01&4.380&0.805&0.688&82.454&25.093&19.175&0\\
9073549&K05608.01&1.866&0.459&0.242&4.783&0.390&0.357&0\\
9087853&K05612.01&3.049&0.339&0.378&0.675&0.071&0.063&0\\
9097470&K05613.01&2.384&0.266&0.256&0.770&0.063&0.057&0\\
9941136&K05737.01&1.854&0.201&0.236&1.673&0.051&0.049&0\\
9942658&K05740.01&0.910&0.127&0.050&35.034&1.985&1.864&0\\
7132462&K05360.01&3.286&0.411&0.317&112.999&7.008&6.521&0\\
7138841&K05361.01&1.726&0.130&0.183&137.078&4.800&4.614&0\\
8223445&K05487.01&2.796&0.419&0.324&20.375&3.121&2.613&0\\
9968924&K05747.01&3.189&0.304&0.319&3.983&0.138&0.133&0\\
9993683&K05748.01&1.456&0.103&0.140&22.316&0.828&0.795&0\\
7198587&K05369.01&11.086&1.189&1.086&3.424&0.504&0.416&0\\
7205717&K05372.01&2.789&0.184&0.442&7.635&0.386&0.365&0\\
7206422&K05373.01&5.822&2.997&0.782&124.709&9.091&8.281&1\\
7213311&K05375.01&13.443&1.141&1.109&35.117&3.417&3.001&0\\
8279146&K05497.01&1.058&0.080&0.138&27.521&0.514&0.506&0\\
8294683&K05499.01&1.738&0.153&0.176&2.606&0.147&0.138&0\\
8295087&K05500.01&2.193&0.720&0.358&35.275&1.160&1.122&0\\
9141355&K05622.01&3.662&0.231&0.701&0.404&0.039&0.035&0\\
9147029&K05626.01&6.434&0.784&0.455&1.226&0.128&0.114&0\\
9157030&K05628.01&1.215&0.525&0.148&8.404&0.478&0.453&0\\
9157523&K05629.01&2.741&1.238&0.138&12.495&0.640&0.605&0\\
9994381&K05749.01&2.128&0.125&0.304&0.279&0.013&0.012&0\\
10004772&K05752.01&37.445&9.569&7.387&1230452.281&602924.538&359488.762&0\\
7282470&K05379.01&7.579&0.505&0.490&5.318&0.259&0.245&0\\
7289139&K05380.01&2.898&0.183&0.742&0.678&0.064&0.057&0\\
8378278&K05509.01&1.746&0.235&0.344&51.393&4.904&4.401&0\\
9173014&K05633.01&3.906&0.524&0.444&27.596&0.912&0.879&0\\
10027861&K05758.01&2.530&0.118&0.849&2.281&0.095&0.091&0\\
10083325&K05761.01&1.170&0.118&0.087&484.729&16.918&16.352&0\\
7416016&K05387.01&1.343&0.118&0.161&0.241&0.007&0.007&0\\
7440715&K05390.01&12.954&1.376&1.588&88.280&9.230&8.054&0\\
8395870&K05511.01&1.802&0.156&0.262&31.227&1.005&0.968&0\\
8396288&K05512.01&3.193&0.465&0.426&96.125&21.585&17.196&0\\
8415353&K05514.01&2.176&2.363&0.498&15.038&0.628&0.602&0\\
8432249&K05517.01&5.088&0.595&0.659&5.786&0.309&0.291&0\\
9209981&K05638.01&1.777&0.126&0.214&2.535&0.167&0.155&0\\
9210738&K05639.01&9.971&0.858&1.341&23.814&1.833&1.661&0\\
9217583&K05642.01&5.814&0.710&0.843&33.450&3.232&2.851&0\\
10146103&K05769.01&1.385&0.099&0.128&370.675&21.705&20.296&0\\
7458743&K05393.01&15.760&4.477&2.451&17.364&1.094&1.012&0\\
7539277&K05398.01&2.704&0.192&0.271&0.704&0.030&0.029&0\\
11446961&K05899.01&1.023&0.102&0.111&6.254&0.190&0.185&0\\
11457664&K05902.01&2.437&0.690&0.323&7.495&0.377&0.358&0\\
11520114&K05909.01&1.170&0.148&0.113&51.753&3.668&3.390&0\\
11559493&K05911.01&2.485&0.302&0.338&1.036&0.106&0.095&0\\
11601425&K05917.01&2.285&0.252&0.247&32.889&1.974&1.844&0\\
11601633&K05918.01&1.340&0.241&0.434&2.925&0.080&0.078&0\\
11651240&K05925.01&2.250&0.258&0.453&19.953&0.668&0.645&0\\
11716643&K05929.01&5.950&0.736&0.702&0.680&0.032&0.031&0\\
11803074&K05932.01&8.219&1.105&0.960&4.891&1.230&0.918&0\\
11860294&K05938.01&1.788&0.121&0.201&0.957&0.032&0.031&0\\
11868941&K05939.01&1.593&0.233&0.194&8.153&0.272&0.262&0\\
11910670&K05941.01&167.541&1521.195&165.345&84.249&3.367&3.231&1\\
11923213&K05943.01&1.500&0.121&0.155&40.885&1.675&1.606&0\\
12007270&K05948.01&1.433&0.183&0.213&0.644&0.016&0.016&0\\
12009917&K05949.01&1.747&0.139&0.201&0.605&0.014&0.013&0\\
12020376&K05950.01&1.450&0.103&0.228&4.539&0.111&0.107&0\\
12071775&K05952.01&1.986&0.162&0.152&2.283&0.142&0.132&0\\
12102775&K05953.01&3.935&0.218&0.915&0.446&0.029&0.027&0\\
12105086&K05954.01&0.999&0.112&0.131&7.267&0.169&0.166&0\\
12168895&K05959.01&2.428&0.393&0.702&2.463&0.121&0.115&0\\
12300524&K05964.01&0.944&0.099&0.093&36.017&1.094&1.064&0\\
12349560&K05965.01&1.462&0.149&0.180&4.010&0.230&0.216&0\\
10967168&K05845.01&1.591&0.168&0.181&276.924&9.014&8.734&0\\
10989620&K05849.01&3.211&0.418&0.404&320.596&36.766&31.892&0\\
12402588&K05968.01&2.771&0.335&0.298&45.406&1.690&1.625&0\\
12418418&K05971.01&2.067&0.179&0.182&0.551&0.015&0.015&0\\
11021266&K05852.01&5.308&0.550&0.881&4.317&0.554&0.477&0\\
11026582&K05854.01&3.336&0.260&0.266&2.552&0.125&0.119&0\\
11036168&K05855.01&4.706&0.258&1.148&1.854&0.122&0.113&0\\
11037818&K05856.01&3.226&0.201&0.315&2.760&0.207&0.190&0\\
12554212&K05974.01&0.570&0.065&0.056&107.749&2.203&2.163&0\\
11152511&K05874.01&2.473&0.116&0.192&1.682&0.050&0.048&0\\
11176166&K05875.01&2.333&0.766&0.237&187.848&9.542&9.019&0\\
11183752&K05877.01&2.664&0.252&0.376&1.154&0.104&0.094&0\\
11348610&K05888.01&1.724&0.351&0.170&0.934&0.061&0.056&0\\
11407847&K05895.01&2.666&0.315&0.382&442.598&81.767&65.478&1\\
8355178&K06178.02&1.317&0.249&0.142&22.201&2.621&2.296&0\\
8355178&K06178.01&1.451&0.480&0.159&79.226&9.355&8.194&0\\
8374077&K06179.01&2.204&0.857&0.225&78.161&8.985&7.893&0\\
8590149&K06182.01&1.166&0.140&0.082&23.073&1.291&1.209&0\\
8590149&K06182.02&1.361&0.141&0.138&14.044&0.786&0.736&0\\
9093086&K06191.01&1.192&0.126&0.127&178.390&10.291&9.677&0\\
9093086&K06191.02&1.265&0.128&0.148&123.882&7.147&6.720&0\\
9145861&K06194.01&104.433&4420.283&12.214&179.768&7.749&7.364&0\\
3545840&K06102.01&3.166&0.151&0.441&131.980&4.694&4.531&0\\
3634051&K06103.02&48.442&931.955&8.921&5.210&0.159&0.153&0\\
5385410&K04323.01&1.856&0.124&0.129&387.030&16.767&16.026&1\\
8110757&K07865.01&75.183&224.392&6.631&25660.475&1513.075&1416.717&0\\
8278685&K04435.02&1.526&0.090&0.148&265.122&9.472&9.122&0\\
8278685&K04435.01&1.883&0.103&0.429&514.217&18.371&17.693&0\\
4139254&K06108.01&1.776&0.260&0.242&1.668&0.042&0.041&0\\
9655711&K06209.01&1.903&0.261&0.231&67.313&12.322&10.095&0\\
9655711&K06209.02&1.823&0.230&0.298&130.618&23.910&19.588&0\\
8222395&K07873.01&0.601&0.067&0.095&1096.818&22.627&22.243&0\\
8107150&K07863.01&1.683&0.177&0.146&2631.533&160.808&150.178&0\\
4739229&K06118.02&1.211&0.075&0.084&1547.762&81.618&76.971&0\\
9008103&K03283.03&1.637&0.156&0.211&1.823&0.105&0.099&0\\
9008103&K03283.02&1.293&0.107&0.092&12.717&0.730&0.692&0\\
10200627&K06217.01&4.598&0.551&0.459&1326.080&207.959&171.409&0\\
5816144&K06137.01&1.614&0.128&0.206&147.783&8.087&7.600&0\\
10735988&K06230.01&31.290&2.611&2.361&615.404&47.048&43.155&0\\
6032730&K06141.01&548.740&9121.365&376.717&36.897&0.809&0.795&0\\
11462969&K06239.01&3.657&0.243&0.493&3.312&0.137&0.131&0\\
6221385&K06145.01&2.912&0.541&0.278&82.828&3.930&3.745&0\\
6221385&K06145.02&2.673&0.241&0.202&42.145&1.999&1.905&0\\
6221385&K06145.03&1.955&0.367&0.348&309.509&14.684&13.994&0\\
11656928&K06242.03&2.362&0.244&0.571&84.540&7.363&6.614&0\\
6946708&K06151.01&3.497&0.317&0.286&3.486&0.205&0.191&0\\
11775507&K06245.02&5.426&0.603&0.570&114.060&7.572&6.969&0\\
7835312&K06164.01&2.043&0.208&0.199&61.831&7.493&6.472&0\\
7908367&K06166.01&2.770&0.262&0.222&39.915&0.911&0.883&0\\
7908367&K06166.02&2.464&0.227&0.208&89.632&2.045&1.984&0\\
8163784&K06172.01&1.228&0.336&0.220&15.297&0.562&0.541&0\\
8223568&K06176.01&2.373&1.030&0.331&23.290&0.736&0.711&0\\
10467815&K03191.02&2.384&0.499&0.338&11.150&0.462&0.441&0\\
3646449&K04999.01&3.293&0.346&0.350&28.338&4.261&3.585&0\\
5706592&K06618.01&1.030&0.458&0.238&254.194&21.916&19.930&0\\
8364232&K07882.01&1.341&0.129&0.175&1.890&0.065&0.063&0\\
6670742&K06753.01&8.949&1.694&1.501&102.522&2.517&2.460&0\\
7592922&K06890.01&0.778&0.083&0.082&457.290&25.521&24.020&0\\
7602351&K06892.01&1.473&0.803&0.250&65.594&4.341&4.024&0\\
8362974&K07023.01&0.709&0.081&0.061&370.301&12.305&11.882&0\\
9301564&K07157.01&1.152&0.097&0.120&61.382&2.373&2.278&0\\
10089123&K07283.01&2.236&0.226&0.199&9.727&0.451&0.431&0\\
8555967&K07894.01&1.880&0.199&0.158&1.317&0.061&0.058&0\\
3854496&K06368.01&1.668&0.205&0.236&166.331&28.009&23.270&0\\
3972432&K06375.01&1.828&0.768&0.312&1877.126&465.640&343.519&0\\
5860347&K06631.01&0.448&0.051&0.045&377.758&7.147&7.005&0\\
6715997&K06762.01&1.618&0.214&0.217&213.335&13.815&13.065&0\\
6768616&K06765.01&1.265&0.129&0.122&98.461&6.755&6.240&0\\
11241560&K07426.01&0.922&0.105&0.102&77.626&4.073&3.837&1\\
11286311&K07432.01&2.155&0.226&0.238&326.051&31.032&27.644&0\\
1293379&K06253.01&2.516&0.355&0.499&61.080&13.027&10.109&0\\
4076061&K06384.01&3.445&0.513&0.446&0.624&0.134&0.105&1\\
5951140&K06635.01&2.529&0.116&0.271&755.793&120.288&106.806&0\\
6853172&K06776.01&1.715&0.209&0.186&62.077&7.487&6.520&0\\
7687365&K06904.01&1.230&0.238&0.204&13.729&0.804&0.754&0\\
7700500&K06907.01&1.231&0.145&0.180&155.554&14.551&13.065&1\\
8442795&K07040.01&4.525&0.850&1.765&2.525&0.221&0.199&0\\
9397900&K07169.01&1.377&0.118&0.188&1051.261&61.554&57.495&0\\
10264293&K07301.01&1.321&0.657&0.194&17.500&1.037&0.973&0\\
10290021&K07305.01&0.833&0.045&0.099&2097.287&38.707&37.793&0\\
11288492&K07434.01&0.951&0.151&0.102&156.669&5.760&5.578&0\\
11296724&K07437.01&0.955&0.201&0.083&1141.120&124.384&110.571&0\\
2161949&K06259.01&1.066&0.111&0.111&342.703&15.059&14.391&0\\
2161949&K06259.02&1.223&0.122&0.136&198.525&8.724&8.336&0\\
5083138&K06511.01&1.801&0.208&0.258&45.143&5.009&4.406&0\\
5087223&K06513.01&1.720&0.162&0.151&50.657&8.516&7.476&0\\
5092799&K06516.01&3.369&0.495&0.629&502.916&131.698&96.472&0\\
6035335&K06648.01&1.044&0.086&0.092&10673.023&344.418&333.237&0\\
6864706&K06781.01&2.603&0.402&0.322&255.973&21.553&19.484&0\\
7755741&K06913.02&0.566&0.065&0.075&2947.014&480.509&403.606&0\\
9480398&K07179.01&1.052&0.283&0.141&1.038&0.025&0.024&0\\
2283362&K06262.01&1.226&0.147&0.120&2410.824&243.283&216.597&0\\
2301068&K06263.01&2.133&0.249&0.196&568.885&25.751&24.421&0\\
4282390&K06401.01&43.568&62.943&32.751&5754.517&443.629&410.395&0\\
6045093&K06653.01&1.281&0.101&0.335&17.393&0.804&0.767&0\\
8391983&K07884.01&2.261&0.290&0.272&9410.699&1160.326&1013.103&0\\
7816935&K06921.01&1.199&0.122&0.128&297.439&20.064&18.597&0\\
8540376&K07892.01&2.579&0.869&0.294&222.681&10.512&9.978&0\\
10388451&K07319.01&0.997&0.062&0.120&4.659&0.754&0.667&0\\
10396708&K07320.01&0.745&0.077&0.071&49.691&1.368&1.325&0\\
11495989&K07449.01&20.451&28.708&16.224&980.597&27.458&26.631&0\\
2449245&K06274.01&1.485&0.172&0.185&68.731&6.650&5.975&0\\
4372620&K06409.01&2.231&0.210&0.197&169.710&5.624&5.418&0\\
5171707&K06532.01&1.500&0.213&0.146&4022.454&391.311&349.939&0\\
6956176&K06798.01&11.318&1.015&2.129&45953.132&4723.078&4128.209&0\\
7902204&K06931.01&1.573&0.200&0.206&1054.765&187.433&151.657&0\\
8566113&K07061.01&6.832&1.138&1.365&15574.194&652.823&623.595&0\\
9588862&K07195.01&1.155&0.154&0.116&561.216&40.530&37.325&0\\
9596064&K07197.01&1.438&0.153&0.164&532.360&57.170&50.901&0\\
9596892&K07199.01&1069.220&6084.004&1068.828&79.553&11.774&9.854&0\\
10450504&K07327.01&1.815&0.204&0.172&18.852&1.230&1.143&0\\
10464199&K07330.01&0.817&0.136&0.059&3.385&0.061&0.060&0\\
10468514&K07331.01&39.894&497.987&18.145&2158.798&189.096&169.295&0\\
5193439&K06538.01&2.681&0.271&0.274&17.727&1.471&1.333&0\\
7939761&K06934.01&2.326&0.232&0.252&180.985&16.122&14.364&0\\
8613446&K07069.01&1.460&0.177&0.179&2718.884&322.928&281.471&0\\
8624860&K07072.01&1.307&0.104&0.114&94.624&3.506&3.384&0\\
8686442&K07074.01&1.379&4.492&0.228&21.333&1.132&1.069&0\\
9639106&K07208.01&0.776&0.097&0.095&202.833&12.542&11.701&0\\
11650543&K07467.01&0.836&0.067&0.113&232.570&6.462&6.297&0\\
11671646&K07470.01&2.112&0.244&0.252&0.737&0.044&0.041&1\\
4567118&K06425.01&2.372&0.271&0.254&1.702&0.087&0.083&0\\
9651602&K07215.01&0.821&0.094&0.090&236.996&17.466&16.127&0\\
2970670&K06299.01&0.725&0.065&0.044&1958.646&50.551&49.176&0\\
6307000&K06687.01&0.959&0.101&0.106&1067.216&69.634&64.003&0\\
6345758&K06689.01&1.383&0.175&0.128&1310.641&106.523&96.661&0\\
8016692&K06954.01&0.867&0.081&0.092&552.224&13.928&13.516&0\\
8042644&K06957.01&1.442&0.151&0.176&6344.751&745.284&646.705&0\\
9693803&K07224.01&1.787&0.235&0.263&109.688&13.348&11.676&0\\
10659624&K07354.01&1.264&0.269&0.188&28.464&0.865&0.835&0\\
11825996&K07483.01&2.032&0.189&0.362&373.351&27.568&25.091&0\\
8091197&K06960.01&1.256&0.097&0.177&426.604&13.568&13.169&0\\
9790965&K07231.02&17208.238&8828.614&1670.121&2848.488&197.313&181.139&0\\
9811915&K07232.01&1.185&0.119&0.152&645.577&60.932&54.568&0\\
10665749&K07359.01&2.461&0.480&0.751&533.320&56.712&50.352&0\\
10670112&K07360.01&6.852&0.530&3.222&1465.739&51.547&49.690&0\\
3249334&K06318.01&1.274&0.146&0.143&79.484&5.217&4.874&0\\
3324069&K06320.01&1.974&0.255&0.161&188.222&6.360&6.133&0\\
4758350&K06447.02&4.782&0.529&0.499&110.635&10.137&9.009&0\\
5353938&K06568.01&0.758&0.070&0.059&25.466&4.076&3.610&0\\
5380812&K06570.01&2.465&0.189&0.393&288.605&9.362&9.034&0\\
8112013&K06969.01&43.371&3.260&2.964&5017.573&176.232&169.743&0\\
8115647&K06970.01&1.548&0.215&0.104&19.096&1.064&1.006&0\\
8881169&K07106.01&1.314&0.133&0.140&674.166&41.228&38.707&0\\
10751908&K07370.01&1.431&0.181&0.152&449.717&44.901&40.146&0\\
5456979&K06579.01&1.408&0.145&0.193&913.939&107.126&93.547&0\\
8953281&K07112.01&4.672&3.087&0.481&23519.174&2921.845&2508.546&0\\
8958939&K07117.02&2.054&0.278&0.247&75.168&8.091&7.149&0\\
8958939&K07117.01&1.427&0.107&0.196&289.598&31.172&27.543&0\\
10815677&K07376.01&1.216&0.151&0.115&1748.203&230.736&199.506&0\\
10848097&K07380.01&1.219&0.182&0.160&41.621&1.934&1.841&0\\
10866969&K07383.01&4.478&0.542&0.748&109.994&18.071&14.786&0\\
3346543&K06329.01&1.847&0.218&0.155&255.823&22.114&19.879&1\\
8180290&K06985.01&1.075&0.107&0.178&204.298&9.900&9.386&0\\
9025739&K07125.01&0.814&0.085&0.107&149.458&9.522&8.846&0\\
9909965&K07252.01&1.256&0.112&0.181&204.015&9.861&9.356&0\\
10932270&K07389.01&10.721&1.442&1.370&603.113&38.692&35.702&1\\
3547178&K06342.01&1.183&0.101&0.135&750.779&33.247&31.834&0\\
8308516&K07880.01&2.642&0.257&0.258&2.255&0.096&0.092&0\\
5564082&K06600.01&0.744&0.104&0.043&876.787&16.670&16.356&1\\
6584278&K06733.01&1.152&0.055&0.147&4731.682&220.605&209.707&0\\
6590726&K06734.01&2.196&0.191&0.432&0.421&0.028&0.026&0\\
7345335&K06862.01&0.912&0.151&0.112&85.188&3.947&3.762&0\\
7350067&K06863.01&1.836&0.091&0.144&15.637&2.490&2.211&0\\
8227086&K06993.01&2.280&0.263&0.292&196.879&24.392&20.989&0\\
9098590&K07131.01&45.995&3.965&3.585&3874.522&351.096&315.892&0\\
9099773&K07133.01&3.123&0.187&0.496&31.109&2.612&2.331&0\\
9943009&K07258.01&1.157&0.098&0.128&4059.749&292.136&267.500&0\\
11019739&K07400.01&1.095&0.112&0.108&180.888&10.465&9.839&0\\
3634169&K06346.01&0.840&0.080&0.074&2366.603&99.345&94.948&0\\
3663494&K06352.01&1.529&0.147&0.197&481.286&40.186&36.591&0\\
5597361&K06601.01&2.216&0.179&0.338&138.281&8.690&8.091&0\\
5617510&K06605.01&3.812&1.085&0.354&159.099&7.280&6.909&1\\
6603765&K06739.01&1.260&0.478&0.197&22.477&1.142&1.082&0\\
8256882&K07003.01&1.106&0.059&0.137&1187.897&56.698&53.576&1\\
8283875&K07007.01&0.946&0.086&0.117&851.270&39.818&37.816&0\\
9150870&K07136.01&2.469&0.228&0.279&0.531&0.044&0.040&0\\
10002049&K07270.01&2.695&0.411&0.443&195.706&42.493&32.828&0\\
11068630&K07404.01&1.613&0.182&0.207&1425.285&175.514&151.837&0\\
12458817&K07535.01&21.327&2.495&12.512&705.129&130.410&104.496&0\\
12519942&K07539.01&1.346&0.255&0.094&32.900&1.223&1.184&1\\
3733638&K06353.01&1.370&0.136&0.128&389.852&13.907&13.370&0\\
3748855&K06355.02&0.976&0.091&0.130&165.634&7.786&7.401&0\\
3748855&K06355.01&0.884&0.095&0.092&293.889&13.815&13.132&0\\
6614748&K06745.01&3.215&0.374&0.439&3.077&0.403&0.346&1\\
6628926&K06746.01&9.529&0.760&0.688&3544.376&217.425&202.968&0\\
6670610&K06752.01&0.986&0.337&0.442&24.128&0.855&0.820&0\\
7447895&K06878.01&1.274&0.946&0.144&610.986&28.500&27.138&0\\
7461521&K06882.01&3.129&0.326&0.321&24753.642&2668.095&2333.497&0\\
9203154&K07144.01&0.697&0.098&0.074&968.500&62.253&58.028&0\\
9221627&K07148.01&4.496&0.650&0.563&9872.063&1964.876&1551.750&0\\
10070479&K07282.01&1.696&0.248&0.282&394.083&17.981&17.141&0\\
11134079&K07410.01&50.885&3.992&3.600&2725.117&147.196&138.363&0\\
11137061&K07411.01&0.738&0.072&0.060&885.041&35.243&33.889&0\\
3831523&K06361.01&2.330&0.175&0.159&10638.130&374.757&360.870&0\\
3965201&K07546.01&4.166&0.421&0.611&307.370&27.780&24.770&1\\
4862924&K07554.01&2.376&0.248&0.297&1.633&0.120&0.110&0\\
5271090&K07558.01&3.174&1.288&0.381&731.439&166.706&126.513&0\\
5444276&K07559.01&1.281&0.063&0.135&10032.042&401.667&385.183&0\\
6443274&K07567.01&1.463&0.171&0.142&0.101&0.003&0.003&0\\
6876575&K07572.01&0.610&0.046&0.057&44.825&1.079&1.055&1\\
8096395&K07587.01&2.762&0.221&0.433&1.188&0.059&0.056&0\\
8168509&K07589.01&6.790&3014.244&2.235&3.969&0.222&0.209&0\\
8297319&K07591.01&1.245&0.117&0.164&0.304&0.009&0.009&0\\
8423344&K07592.01&1.706&0.610&0.120&0.086&0.014&0.012&0\\
8444868&K07593.01&3.530&0.406&0.577&127.174&13.442&11.711&0\\
9025662&K07599.01&6815.367&2352.350&6445.119&1.656&0.175&0.156&0\\
8848104&K07100.01&87.623&17.161&14.192&12316.860&1057.791&946.744&0\\
9837013&K07236.01&1.617&0.202&0.116&213.585&14.068&13.052&0\\
8652997&K05554.01&0.788&0.054&0.117&1.343&0.027&0.026&0\\
8265520&K07005.01&5.793&1.255&1.334&336.387&148.606&90.845&0\\
8394475&K07032.01&0.620&0.052&0.063&412.002&11.041&10.782&1\\
5966732&K06641.01&3.304&0.573&0.518&18535.399&5331.450&3828.782&0\\
6265961&K06680.01&0.831&0.063&0.077&283.196&9.381&9.028&0\\
8677057&K07903.01&0.670&0.086&0.068&1033.923&47.492&45.166&0\\
10471113&K07332.01&0.952&0.108&0.102&4790.058&658.713&562.741&0\\
10546063&K07339.01&1.891&0.259&0.246&204.883&38.149&30.810&0\\
3765692&K06358.01&1.984&0.366&0.305&532.664&166.630&115.941&0\\
8702537&K07905.01&0.898&0.086&0.100&490.863&13.811&13.342&0\\
6859546&K06777.01&1.005&0.086&0.159&27.613&1.124&1.073&0\\
10665228&K07358.01&1.400&0.185&0.207&60.781&8.508&7.281&0\\
8891684&K05581.01&2.568&0.636&0.231&0.544&0.019&0.019&0\\
6423922&K06705.01&0.658&12.242&0.236&145.333&23.187&20.526&0\\
10586619&K07345.01&2.490&0.212&0.155&1.079&0.066&0.062&0\\
10680424&K07361.01&1.373&1.156&0.254&705.839&60.429&55.017&0\\
7868967&K06925.01&1.056&0.399&0.172&9.042&1.451&1.283&1\\
4274071&K06399.01&1.367&0.186&0.164&308.741&57.987&45.874&0\\
11904704&K07489.01&0.717&0.101&0.079&2498.216&90.646&87.185&0\\
6763884&K06763.01&0.547&0.042&0.065&823.031&14.465&14.280&0\\
8814872&K05574.01&2.818&0.290&0.260&0.180&0.008&0.008&0\\
4760959&K06449.01&2.056&0.511&0.552&29.038&3.552&3.086&0\\
6947623&K06793.01&0.824&0.086&0.080&273.024&11.387&10.902&1\\
11244571&K07427.01&1.339&0.121&0.155&866.026&46.892&44.188&0\\
11288772&K07435.01&0.795&0.059&0.071&1777.570&122.744&113.042&0\\
8971044&K05592.01&3.272&0.254&0.307&1.587&0.143&0.129&0\\
8105719&K05476.01&2.873&0.258&0.254&5.592&0.645&0.564&0\\
4995716&K06484.01&1.447&0.121&0.263&40.658&3.202&2.937&0\\
9340411&K07162.01&1.667&0.169&0.138&1184.653&35.069&34.003&0\\
9490342&K07180.01&6.306&0.623&0.590&4.813&0.351&0.323&0\\
7217088&K06849.01&2.038&0.178&0.176&139.775&10.081&9.268&0\\
11602794&K07460.01&1.220&0.152&0.136&112.964&8.453&7.774&0\\
10647452&K04366.01&1.103&0.099&0.072&1981.932&149.748&137.734&1\\
7777818&K04380.01&1.320&0.361&0.119&676.153&26.051&25.005&0\\
5084171&K04202.01&2.483&0.253&0.212&2.723&0.251&0.227&0\\
8352009&K05506.01&2.009&0.127&0.167&0.860&0.040&0.038&0\\
9166700&K05632.01&2.715&0.224&0.197&3.692&0.103&0.100&0\\
9640123&K07209.01&1.292&0.274&0.294&169.214&5.093&4.951&0\\
7592529&K06889.01&0.561&0.063&0.053&10.646&0.155&0.153&0\\
8937762&K04668.01&2.543&0.415&0.490&83.883&3.533&3.386&0\\
8474892&K05520.01&88.461&29.985&24.581&8.294&0.581&0.535&0\\
5466109&K06582.01&1.312&0.136&0.168&1457.402&137.647&124.197&0\\
5702770&K06617.01&1.635&0.167&0.195&436.423&40.332&36.068&0\\
9674320&K07223.01&3.069&0.970&0.314&2.013&0.174&0.157&0\\
5289857&K05150.01&0.860&0.077&0.115&8.387&0.155&0.153&0\\
11456256&K05901.01&1.656&0.136&0.135&50.089&2.190&2.090&0\\
5809372&K06630.01&3.965&571.012&0.880&49.337&2.092&2.007&0\\
10066755&K07281.01&1.725&0.139&0.243&8695.726&560.184&516.343&0\\
8120820&K06971.01&1.675&0.274&0.317&1.133&0.035&0.033&0\\
8227464&K06994.01&0.859&0.071&0.062&892.657&28.174&27.322&0\\
8248103&K07002.01&1.712&0.240&0.150&478.194&39.943&36.237&1\\
8579684&K07594.01&1.881&0.148&0.138&3680.142&159.411&152.371&0\\
3849187&K04780.01&1.270&0.152&0.143&145.319&10.941&10.057&0\\
8880317&K07915.01&2.115&0.170&0.291&1.990&0.076&0.073&0\\
6128245&K06666.01&0.784&0.077&0.096&2116.605&112.165&106.019&0\\
6187508&K06672.01&1.114&0.126&0.110&576.726&30.448&28.745&0\\
6209225&K06676.01&4.205&0.378&0.451&6.422&0.445&0.411&0\\
2716979&K06291.01&0.840&0.055&0.106&143.813&3.722&3.617&0\\
8443812&K07041.01&1.147&0.125&0.119&195.764&12.342&11.507&0\\
11559304&K07617.01&0.862&0.060&0.083&5.875&0.941&0.833&0\\
6426592&K03554.01&76.363&6.574&5.961&1.541&0.126&0.115&0\\
10991389&K05850.01&4.196&0.605&0.233&1.391&0.113&0.103&0\\
11080702&K05863.01&0.874&0.077&0.059&88.491&2.796&2.700&0\\
6551106&K06731.01&1.369&0.157&0.168&718.178&82.633&72.082&0\\
10812541&K07375.01&1.724&0.219&0.166&61.733&1.226&1.207&0\\
3356193&K06331.01&1.549&0.219&0.194&212.795&26.124&22.755&0\\
8479107&K07045.01&59.682&8.023&4.712&3968.617&225.663&211.707&0\\
8625408&K07073.01&34.030&1047.686&3.273&3.284&0.099&0.096&0\\
6762188&K05323.01&71.304&7.307&6.484&8872.863&1254.385&1043.701&0\\
4813750&K05088.01&2.252&0.239&0.259&17.973&1.819&1.628&0\\
11098704&K05868.01&2.331&0.355&0.299&200.272&11.217&10.561&1\\
6842345&K06774.01&28.596&2.678&2.406&89.655&10.407&9.130&0\\
11282568&K07430.01&15.716&1.891&1.407&67262.676&5217.988&4735.823&0\\
3936061&K06372.01&3.898&0.650&0.726&82.578&24.568&17.188&0\\
8760760&K07088.01&1.243&0.131&0.171&722.853&62.935&57.126&0\\
4918303&K05104.01&1.540&0.397&0.215&47.041&4.524&4.060&0\\
11340218&K05885.01&5.316&0.671&0.914&27.918&3.725&3.167&1\\
11393248&K05892.01&1.392&0.131&0.242&10.019&0.611&0.572&0\\
8653134&K06186.01&2.058&0.191&0.154&137.753&3.871&3.776&0\\
6867219&K06783.01&1.169&0.108&0.154&77.691&7.335&6.631&1\\
11411639&K07445.01&1.419&0.221&0.153&131.852&12.351&11.143&0\\
11551652&K07455.01&2.402&0.183&0.569&3696.231&123.190&119.075&1\\
7174617&K06156.01&30.006&2.323&2.090&944.330&42.922&40.842&0\\
6606438&K02860.01&2.862&0.300&0.278&5.830&0.732&0.637&0\\
9085039&K07129.01&2.995&0.449&0.604&46.252&6.727&5.576&1\\
3548645&K04991.01&4.360&0.611&0.610&7.340&1.315&1.057&0\\
5110453&K05126.01&11.133&2.113&1.820&5.920&0.322&0.303&0\\
7335514&K06860.01&0.400&0.030&0.047&1142.141&13.861&13.750&0\\
11773625&K07479.01&1.310&0.092&0.122&551.253&20.293&19.496&0\\
4764969&K06450.01&0.996&0.076&0.208&20381.010&739.518&710.988&0\\
10989274&K06233.01&3.026&8.046&1.506&138.538&8.333&7.817&0\\
7695445&K06906.01&211.360&16.211&150.648&9132.016&408.841&389.648&0\\
5115688&K06526.01&8.202&0.853&0.864&5.100&0.369&0.337&0\\
10199984&K05776.01&7.998&0.608&1.239&31.725&1.298&1.246&0\\
12555616&K07540.01&0.830&0.077&0.088&29.156&0.793&0.776&1\\
5263167&K06546.01&1.138&0.133&0.117&854.077&89.259&79.140&0\\
10053138&K07279.01&0.841&0.059&0.080&74.169&1.774&1.732&0\\
9391817&K05663.01&1.473&0.091&0.091&5.301&0.135&0.133&0\\
9456887&K05677.01&1.022&0.077&0.123&24.114&1.491&1.391&0\\
11856178&K06246.01&1.629&0.134&0.123&190.433&5.053&4.897&0\\
8098960&K06966.01&1.460&0.348&0.277&103.427&7.914&7.285&0\\
8417078&K04693.01&1.115&0.078&0.088&74.635&2.350&2.258&0\\
12735830&K03311.01&1.877&0.405&0.266&6.246&0.399&0.371&0\\
7103300&K06819.01&0.821&0.149&0.105&1075.497&20.082&19.741&0\\
10253977&K08201.01&2.193&0.885&0.270&0.394&0.008&0.008&0\\
10351947&K08205.01&16.450&4.636&3.834&13.479&3.135&2.337&0\\
2834463&K06293.01&1.341&0.204&0.153&472.760&22.783&21.702&0\\
2299738&K07628.01&0.769&0.062&0.068&526.855&12.799&12.475&0\\
7137213&K03907.01&4.785&0.868&1.193&94.649&3.282&3.158&1\\
10160922&K07990.01&2.307&0.290&0.276&7.320&0.758&0.673&0\\
10198225&K07991.01&2.730&0.235&0.296&514.305&24.071&22.759&0\\
10214341&K07992.01&3.497&0.373&0.477&7.561&0.669&0.602&0\\
2834805&K07638.01&0.883&0.078&0.089&42.335&1.110&1.076&0\\
9278575&K07932.01&2.291&0.254&0.282&2.524&0.076&0.073&0\\
6604328&K01736.01&2.584&0.284&0.244&31.702&4.429&3.774&0\\
8396405&K01733.01&3.328&0.336&0.292&61.217&6.376&5.431&0\\
5802205&K08107.01&1.174&0.103&0.095&1.116&0.024&0.024&0\\
3848083&K07670.01&2.068&0.304&0.317&404.248&88.777&68.629&0\\
5125347&K02241.01&2.416&0.244&0.217&299.062&29.982&26.675&0\\
10403228&K08007.01&18.301&0.537&0.535&0.864&0.139&0.123&0\\
11446424&K08223.01&5.078&0.776&0.902&32.881&7.567&5.764&0\\
4072271&K07680.01&5.640&0.519&0.590&45.969&4.414&3.903&0\\
4252671&K07687.01&1.515&0.118&0.106&136.543&5.450&5.216&0\\
8380709&K02468.01&2.672&0.297&0.255&98.336&13.477&11.492&0\\
11752632&K02492.01&1.000&0.061&0.058&2775.000&95.912&92.145&0\\
11179076&K02497.01&2.519&0.367&0.443&4.744&0.299&0.281&0\\
10452252&K08012.01&0.818&0.023&0.023&1.428&0.227&0.202&0\\
6507334&K08122.01&4.925&0.457&0.408&87.484&9.930&8.641&0\\
6664842&K06750.01&1.012&0.100&0.098&330.174&13.545&12.962&0\\
6878408&K06786.01&3.361&0.382&0.361&0.809&0.119&0.100&0\\
4742188&K07703.01&3.252&0.435&0.419&2.702&0.403&0.335&0\\
4742452&K07704.01&1.428&0.175&0.163&745.026&76.595&68.018&0\\
10468885&K02589.01&1.244&0.099&0.137&2190.082&139.020&129.464&0\\
5775129&K02802.01&1.679&0.106&0.122&613.989&38.037&35.541&0\\
2985587&K02807.01&2.596&0.337&0.758&1448.785&74.881&71.134&1\\
10790401&K08031.01&9.643&2.782&1.247&13.756&0.808&0.753&0\\
12647757&K08241.01&6.375&0.768&0.559&4.784&0.180&0.173&0\\
3629119&K08242.01&1.460&0.144&0.225&0.917&0.034&0.033&0\\
8167504&K06983.01&0.880&0.071&0.083&157.882&6.538&6.240&0\\
8311864&K07016.01&1.511&0.143&0.131&1.089&0.027&0.026&0\\
5894182&K07750.01&7.368&0.727&0.647&10.424&0.756&0.696&0\\
10536241&K08026.01&1.364&0.128&0.172&513.784&40.670&37.117&0\\
11182706&K08046.01&45.400&6.554&9.670&39.668&5.818&4.843&0\\
7463685&K02890.01&1.940&0.241&0.410&259.689&22.839&20.588&0\\
6837283&K02914.01&2.408&0.416&0.207&251.653&7.870&7.622&1\\
11250587&K00107.01&3.691&0.192&0.260&495.005&16.161&15.618&1\\
9084569&K07923.01&0.920&0.073&0.097&0.396&0.005&0.005&0\\
9087580&K07924.01&0.706&0.081&0.073&1466.713&66.607&63.529&0\\
9099607&K07925.01&1.586&0.149&0.196&1836.989&106.517&99.939&0\\
10844823&K08033.01&2.182&0.226&0.294&0.429&0.026&0.025&0\\
10862759&K08035.01&1.962&0.217&0.190&169.725&8.930&8.421&0\\
10920281&K08037.01&1.084&0.684&0.093&60.786&9.735&8.618&0\\
11032748&K08039.01&0.964&0.086&0.117&11.430&0.592&0.558&0\\
4572728&K08249.01&1.578&0.154&0.153&3.326&0.166&0.157&0\\
8693536&K07076.01&2.352&0.254&0.229&420.984&34.591&31.345&0\\
6106046&K07762.01&1.122&0.136&0.113&98.405&7.541&6.915&0\\
11709006&K08061.01&0.556&0.113&0.151&4355.412&85.672&84.515&0\\
12602999&K08082.01&1.460&0.124&0.135&571.940&19.306&18.674&0\\
11294822&K08047.01&1.829&0.190&0.247&0.381&0.016&0.016&0\\
11443757&K08054.01&8.151&0.802&0.719&181.005&11.357&10.529&0\\
9210820&K07930.01&7.660&0.922&0.978&8.959&1.377&1.138&0\\
9227215&K07931.01&1.704&0.160&0.215&1.684&0.109&0.102&0\\
11139682&K08043.01&1.447&0.178&0.192&254.454&31.407&27.345&0\\
5683219&K08257.01&1.391&0.150&0.164&533.208&19.899&19.117&0\\
5956171&K08259.01&3.162&0.314&0.440&3.721&0.473&0.404&0\\
9458266&K07174.01&0.461&0.048&0.054&290.943&4.148&4.102&0\\
6451368&K07780.01&1.097&0.131&0.150&953.113&45.153&42.918&0\\
9390228&K07934.01&1.905&0.266&0.316&29.042&2.869&2.576&0\\
9469494&K07938.01&2.477&0.239&0.236&9.788&0.383&0.367&0\\
11296205&K08048.01&1.765&0.204&0.189&1.560&0.073&0.069&0\\
11350634&K08050.01&6.756&0.588&0.531&10.773&0.629&0.585&0\\
11358305&K08052.01&1.361&0.102&0.216&449.938&15.511&14.967&0\\
11392362&K08053.01&1.438&0.131&0.211&248.420&20.293&18.456&0\\
6356506&K08263.01&2.862&0.388&0.254&3.729&0.407&0.357&0\\
10019854&K07272.01&1.232&0.159&0.140&152.371&14.928&13.311&0\\
6887030&K07795.01&1.009&0.281&0.121&163.945&6.771&6.488&0\\
8439949&K08156.01&2.873&0.389&0.605&1.477&0.064&0.061&0\\
8801316&K02956.01&1.003&0.057&0.066&2023.005&59.794&58.046&0\\
7347246&K03014.01&3.091&0.340&0.293&8.927&1.201&1.034&0\\
11453349&K08055.01&1.702&0.223&0.184&1652.860&150.648&135.573&0\\
8608544&K08159.02&2.170&0.198&0.170&1.805&0.069&0.066&0\\
8708961&K08163.01&135.381&1313.150&50.766&3.918&0.179&0.170&0\\
7832787&K08270.01&4.469&0.450&0.444&4.186&0.457&0.400&0\\
8022520&K08272.01&1.864&1.098&1.806&2.903&0.132&0.126&0\\
9268159&K08180.01&2.161&2.370&1.745&32.590&1.195&1.149&0\\
10515564&K08211.01&0.717&0.083&0.083&195.199&8.878&8.437&0\\
9604563&K07949.01&0.806&0.088&0.097&2338.342&139.732&130.815&0\\
9640649&K07951.01&0.975&0.141&0.098&2125.048&197.921&178.277&0\\
9650579&K07953.01&1.613&0.292&0.141&0.706&0.042&0.040&0\\
9650762&K07954.01&4.624&0.535&0.511&4.838&0.713&0.597&0\\
11714107&K08063.01&2.102&0.215&0.230&0.688&0.051&0.047&0\\
11904835&K08068.01&3.074&0.549&0.447&678.210&203.585&144.130&0\\
8329346&K08275.01&4.119&0.401&0.603&0.530&0.057&0.051&0\\
8637903&K08276.01&3.499&0.273&0.582&2.283&0.103&0.098&0\\
9011955&K08279.01&55.186&13703.515&678.720&3.618&0.463&0.398&0\\
7300182&K07833.01&2.803&0.280&0.282&4.948&0.255&0.248&0\\
7366501&K07834.01&1.023&0.346&0.121&194.702&14.699&13.545&0\\
12554485&K08238.01&3.298&0.303&0.905&0.635&0.024&0.023&0\\
8873873&K08174.01&0.883&0.090&0.086&1.349&0.029&0.028&0\\
11187972&K07416.01&1.462&0.166&0.125&112.928&4.133&3.981&0\\
7367164&K07835.01&2.425&0.407&0.400&2801.359&844.816&592.492&0\\
11872364&K08232.01&8.651&3.082&1.115&15.210&2.319&1.915&0\\
12156930&K08076.01&1.110&0.092&0.125&10.812&0.334&0.322&0\\
12307496&K08078.01&124.073&2847.788&20.219&20392.499&1016.356&962.145&0\\
9468848&K08183.01&1.000&0.104&0.110&738.162&57.197&51.929&0\\
12016243&K07506.01&2.254&0.264&0.240&288.315&34.933&30.323&0\\
7954278&K07859.01&0.939&0.078&0.079&7058.338&336.214&319.571&0\\
4446859&K08246.01&1.733&0.169&0.252&1.785&0.068&0.065&0\\
7503885&K03417.01&3.711&0.419&0.664&9.113&0.619&0.575&0\\
9873004&K07970.01&1.092&0.120&0.123&497.200&54.753&48.635&0\\
9906688&K07976.01&1.207&0.114&0.152&271.649&21.981&20.068&0\\
2284957&K08085.01&2.539&0.340&0.218&2.287&0.153&0.141&0\\
3663850&K08089.01&34.048&3.299&3.378&131.842&19.598&16.146&0\\
6869373&K05331.01&1.588&0.157&0.175&24.259&2.144&1.930&1\\
8182107&K07870.01&1.513&0.140&0.301&4.621&0.188&0.180&0\\
8242769&K07875.01&1.406&0.164&0.175&47.542&4.858&4.327&0\\
9159288&K08280.01&2.982&0.236&0.420&25.823&1.543&1.443&0\\
9938836&K07978.01&1.263&0.362&0.180&595.414&29.871&28.357&0\\
10011213&K07982.01&3.357&0.345&0.379&1.232&0.142&0.125&0\\
10028127&K08193.01&3.930&0.777&0.843&0.717&0.071&0.064&0\\
8488381&K07888.01&0.723&0.206&0.158&569.866&20.251&19.551&0\\
8489260&K07889.01&2.217&0.286&0.230&2.359&0.293&0.254&0\\
11911561&K03875.01&44.101&13051.935&6.580&519.180&17.217&16.610&0\\
10128825&K07986.01&0.979&0.108&0.092&2951.849&213.817&196.858&0\\

